The multiplicative Lipschitz bound as an inductive bias

We study the problem of training a neural network to minimize a loss function given a Lipschitz constraint. While the most obvious way to estimate the Lipschitz constant of a neural network is to multiply the Lipschitz constants of its layers, this bound, which we term the _trivial bound_, is often considered impractically loose. We show that, on the contrary, it can be more effective than state-of-the-art methods (Sandwich, Almost-Orthogonal Layers, Convex Potential Layers, and SDP-based Lipschitz Layers) for Lipschitz-constrained learning. Our method combines the trivial bound with a novel activation function (the quadrature nonlinearity) to achieve lower cross-entropy over most of the tested classification bounds. For autoencoders constrained to be nonexpansive in a learned norm, it achieves the lowest pixel reconstruction error at every tested bottleneck width, improving on PCA by 12--24%. Our architecture, consisting of concatenated cosine and sine activations, is supported by a semi-rigorous theoretical analysis of Lipschitz bound looseness that may prove valuable in its own right.

==> anc/reproducibility/mnist_autoencoder_lipschitz_comparison.py <==
#!/usr/bin/env python3

import argparse
import csv
import json
import logging
import os
import sys
from dataclasses import asdict, dataclass
from pathlib import Path
from typing import Any

os.nice(20)
if "--xla_gpu_deterministic_ops" not in os.environ.get("XLA_FLAGS", ""):
    os.environ["XLA_FLAGS"] = (
        os.environ.get("XLA_FLAGS", "") + " --xla_gpu_deterministic_ops=true"
    ).strip()

import equinox
import jax
import lineax
import numpy as np
import optax
from datasets import load_dataset
from jax import numpy as jnp
from matplotlib.figure import Figure
from scipy.optimize import minimize
from sklearn.decomposition import PCA
from tqdm.auto import tqdm

from pythagorean_network.baseline.direct_parameterization_WM2023 import (
    MLP as SandwichMLP,
)
from pythagorean_network.baseline.groupsort import MLP as GroupSortMLP
from pythagorean_network.baseline.unified_algebraic import MLP as UnifiedAlgebraicMLP
from pythagorean_network.emm import EMMState, EMMTrainer
from pythagorean_network.quadrature import (
    HardNormalizedQuadratureNetwork,
    QuadratureNetwork,
)
from pythagorean_network.relu import ReLUMLP
from results_shelf import ResultsShelf, ShelfLogHandler, array_leaves

# Every method --baselines accepts; BASELINE_METHODS is the default selection.
ALL_BASELINE_METHODS = (
    "Sandwich",
    "AOL",
    "CPL",
    "SLL",
    "FullSort",
    "MaxMin",
    "Quadrature-HardNorm",
)
# Quadrature-HardNorm stays opt-in (--baselines); excluded from results.
BASELINE_METHODS = ("Sandwich", "AOL", "CPL", "SLL", "FullSort", "MaxMin")
# BASELINE_METHODS = ("CPL", "SLL")
BOTTLENECK_DIMS = (8, 16, 32, 64, 128)
LIP_MAX = 1.0
EMM_METHODS = ("Quadrature-EMM", "ReLU-EMM")


@dataclass(frozen=True)
class Config:
    data_cache_dir: str = "data"
    output_dir: str = "/tmp/mnist_autoencoder_lipschitz_comparison"
    bottleneck_dims: tuple[int, ...] = BOTTLENECK_DIMS
    epochs: int = 80
    batch_size: int = 64
    learning_rate: float = 1e-3
    final_learning_rate: float = 0.0
    num_weight_layers: int = 3
    seed: int = 42
    data_seed: int = 0
    num_train_samples: int | None = None
    evaluation_batch_size: int = 1_000
    ema_rate: float = 0.999
    log_every_epochs: int = 1
    checkpoint_every_epochs: int = 5
    reconstruction_sample_count: int = 8
    lipschitz_restarts: int = 3
    lipschitz_maxiter: int = 100
    fullsort_method: str = "bjorck"
    bjorck_iters: int = 15
    emm_initial_multiplier: float = 1e-4
    emm_update_rate: float = 1.0
    emm_update_period_steps: int = 200
    emm_adam_eps: float = 0.0
    # Dead ReLU units get exactly-zero gradients, which Adam turns into NaN at eps=0.
    relu_emm_adam_eps: float = 1e-8
    emm_warm_started_jacobi: bool = False
    baseline_methods: tuple[str, ...] = BASELINE_METHODS
    learn_norm: bool = True


class TqdmLoggingHandler(logging.Handler):
    def emit(self, record: logging.LogRecord) -> None:
        try:
            tqdm.write(self.format(record), file=sys.stdout)
        except Exception:
            self.handleError(record)


def configure_logging() -> logging.Logger:
    logger = logging.getLogger("mnist_autoencoder_lipschitz_comparison")
    logger.setLevel(logging.INFO)
    logger.handlers.clear()
    handler = TqdmLoggingHandler()
    handler.setFormatter(logging.Formatter("%(asctime)s | %(levelname)s | %(message)s"))
    logger.addHandler(handler)
    logger.propagate = False
    return logger


class PCABaseline(equinox.Module):
    mean: jax.Array
    components: jax.Array

    def __init__(self, mean: np.ndarray, components: np.ndarray):
        self.mean = jnp.asarray(mean)
        self.components = jnp.asarray(components)

    def __call__(self, x: jax.Array) -> jax.Array:
        centered = x - self.mean
        return self.mean + self.components.T @ (self.components @ centered)

    def lip(self, p: int = 2) -> jax.Array:
        if p != 2:
            raise ValueError("PCABaseline only supports the 2-norm")
        return jnp.asarray(1.0, dtype=self.mean.dtype)


class NormWeightedNetwork(equinox.Module):
    network: equinox.Module
    _u_flat: jax.Array
    dimension: int = equinox.field(static=True)

    def __init__(self, network: equinox.Module, U: jax.Array):
        self.network = network
        self.dimension = U.shape[0]
        diagonal = jnp.arange(self.dimension)
        parameters = jnp.triu(U).at[diagonal, diagonal].set(jnp.log(jnp.diag(U)))
        self._u_flat = parameters[jnp.triu_indices(self.dimension)]

    @property
    def U(self) -> jax.Array:
        indices = jnp.triu_indices(self.dimension)
        U = (
            jnp.zeros((self.dimension, self.dimension), dtype=self._u_flat.dtype)
            .at[indices]
            .set(self._u_flat)
        )
        diagonal = jnp.arange(self.dimension)
        return U.at[diagonal, diagonal].set(jnp.exp(U[diagonal, diagonal]))

    def solve(self, U: jax.Array, x: jax.Array) -> jax.Array:
        operator = lineax.MatrixLinearOperator(U, tags=lineax.upper_triangular_tag)
        return lineax.linear_solve(operator, x, solver=lineax.Triangular()).value

    def coordinates(self, x: jax.Array) -> jax.Array:
        return self.solve(self.U, x)

    def __call__(self, x: jax.Array) -> jax.Array:
        U = self.U
        return U @ self.network(self.solve(U, x))

    def norm(self, x: jax.Array) -> jax.Array:
        return jnp.linalg.norm(self.coordinates(x), ord=2)

    def lip(self, p: int | None = None) -> jax.Array:
        return self.network.lip() if p is None else self.network.lip(p)

    def lipschitz_matrices(self):
        return self.network.lipschitz_matrices()


def maybe_norm_weighted(network, config: Config):
    if not config.learn_norm:
        return network
    return NormWeightedNetwork(network, jnp.eye(784, dtype=jnp.float32))


def network_norm(network, x: jax.Array) -> jax.Array:
    if isinstance(network, NormWeightedNetwork):
        return network.norm(x)
    return jnp.linalg.norm(x, ord=2)


def network_squared_norm(network, x: jax.Array) -> jax.Array:
    """network_norm(network, x) ** 2, whose gradient stays finite at x = 0."""
    if isinstance(network, NormWeightedNetwork):
        x = network.coordinates(x)
    return jnp.sum(x**2)


def norm_weight_diagnostics(network) -> dict[str, float]:
    if not isinstance(network, NormWeightedNetwork):
        return {}
    U = np.asarray(jax.device_get(network.U))
    singular_values = np.linalg.svd(U, compute_uv=False)
    return {
        "norm_weight_smax": float(singular_values[0]),
        "norm_weight_smin": float(singular_values[-1]),
        "norm_weight_condition": float(singular_values[0] / singular_values[-1]),
    }


def load_mnist(config: Config) -> tuple[np.ndarray, np.ndarray]:
    dataset = load_dataset("mnist", cache_dir=config.data_cache_dir).with_format(
        "numpy"
    )

    def images_to_array(split) -> np.ndarray:
        images = np.asarray(split["image"], dtype=np.float32)
        return images.reshape(len(images), -1) / 255.0

    train_images = images_to_array(dataset["train"])
    test_images = images_to_array(dataset["test"])
    if config.num_train_samples is not None:
        rng = np.random.default_rng(config.data_seed)
        indices = rng.choice(
            len(train_images), size=config.num_train_samples, replace=False
        )
        train_images = train_images[indices]
    return train_images, test_images


def training_index_batches(num_samples: int, batch_size: int, rng: np.random.Generator):
    permutation = rng.permutation(num_samples)
    for start in range(0, num_samples - batch_size + 1, batch_size):
        yield permutation[start : start + batch_size]


def training_batches(images: np.ndarray, batch_size: int, rng: np.random.Generator):
    for indices in training_index_batches(len(images), batch_size, rng):
        yield images[indices]


def make_learning_rate_schedule(config: Config, num_training_samples: int):
    steps_per_epoch = num_training_samples // config.batch_size
    total_steps = config.epochs * steps_per_epoch
    return optax.linear_schedule(
        init_value=config.learning_rate,
        end_value=config.final_learning_rate,
        transition_steps=max(total_steps - 1, 1),
    )


def learning_rate_at_step(config: Config, total_steps: int, step: int) -> float:
    progress = min(step / max(total_steps - 1, 1), 1.0)
    return config.learning_rate + progress * (
        config.final_learning_rate - config.learning_rate
    )


@equinox.filter_jit
def get_mse(network, x: jax.Array) -> jax.Array:
    reconstruction = jax.vmap(network)(x)
    return jnp.mean(jnp.square(reconstruction - x))


def make_unregularized_step(optimizer, ema_rate: float):
    @equinox.filter_jit
    def step(
        network, optimizer_state, ema_log_mse, ema_weight, mse_sum, images, indices
    ):
        x = images[indices]
        mse, gradients = equinox.filter_value_and_grad(get_mse)(network, x)
        updates, optimizer_state = optimizer.update(gradients, optimizer_state, network)
        network = equinox.apply_updates(network, updates)
        ema_log_mse, ema_weight = update_geometric_ema(
            mse, ema_log_mse, ema_weight, ema_rate
        )
        return network, optimizer_state, ema_log_mse, ema_weight, mse_sum + mse

    return step


def init_optimizer_state(optimizer, network):
    return optimizer.init(equinox.filter(network, equinox.is_inexact_array))


def update_geometric_ema(
    mse: jax.Array, ema_log_mse: jax.Array, ema_weight: jax.Array, rate: float
):
    log_mse = jnp.log(jnp.maximum(mse, jnp.finfo(mse.dtype).tiny))
    return (
        rate * ema_log_mse + (1.0 - rate) * log_mse,
        rate * ema_weight + (1.0 - rate),
    )


def hidden_dimensions(config: Config, bottleneck_dim: int) -> list[int]:
    return [bottleneck_dim] * (config.num_weight_layers - 1)


def make_quadrature(config: Config, bottleneck_dim: int) -> QuadratureNetwork:
    return QuadratureNetwork(
        key=jax.random.PRNGKey(config.seed),
        input_dim=784,
        hidden_dims=hidden_dimensions(config, bottleneck_dim),
        output_dim=784,
    )


def make_emm_network(method: str, bottleneck_dim: int, config: Config):
    if method == "Quadrature-EMM":
        return make_quadrature(config, bottleneck_dim)
    if method == "ReLU-EMM":
        return ReLUMLP(
            key=jax.random.PRNGKey(config.seed),
            input_dim=784,
            hidden_dims=hidden_dimensions(config, bottleneck_dim),
            output_dim=784,
        )
    raise ValueError(f"Unknown EMM method: {method}")


def make_baseline(method: str, bottleneck_dim: int, config: Config):
    hidden_dims = hidden_dimensions(config, bottleneck_dim)
    key = jax.random.PRNGKey(config.seed)
    if method == "Sandwich":
        return SandwichMLP(
            input_dim=784,
            hidden_dims=hidden_dims,
            output_dim=784,
            gamma=LIP_MAX,
            activation=jax.nn.relu,
            key=key,
        )
    if method == "FullSort":
        return GroupSortMLP(
            input_dim=784,
            hidden_dims=hidden_dims,
            output_dim=784,
            group_size=bottleneck_dim,
            gamma=LIP_MAX,
            method=config.fullsort_method,
            bjorck_iters=config.bjorck_iters,
            key=key,
        )
    if method == "MaxMin":
        return GroupSortMLP(
            input_dim=784,
            hidden_dims=hidden_dims,
            output_dim=784,
            group_size=2,
            gamma=LIP_MAX,
            method=config.fullsort_method,
            bjorck_iters=config.bjorck_iters,
            key=key,
        )
    if method == "AOL":
        return UnifiedAlgebraicMLP(
            input_dim=784,
            hidden_dims=hidden_dims,
            output_dim=784,
            gamma=LIP_MAX,
            mode="aol",
            activation=jax.nn.relu,
            key=key,
        )
    if method in ("CPL", "SLL"):
        return UnifiedAlgebraicMLP(
            input_dim=784,
            hidden_dims=hidden_dims,
            output_dim=784,
            gamma=LIP_MAX,
            mode=method.lower(),
            activation=jax.nn.relu,
            key=key,
        )
    if method == "Quadrature-HardNorm":
        return HardNormalizedQuadratureNetwork(
            make_quadrature(config, bottleneck_dim), LIP_MAX
        )
    raise ValueError(f"Unknown baseline method: {method}")


def certified_upper_bound(network, method: str) -> float:
    if method == "Sandwich":
        return float(network.lip())
    return float(network.lip(2))


def evaluate_mse(network, images: np.ndarray, batch_size: int) -> float:
    total = jnp.asarray(0.0)
    total_count = 0
    for start in range(0, len(images), batch_size):
        stop = min(start + batch_size, len(images))
        count = stop - start
        total += get_mse(network, images[start:stop]) * count
        total_count += count
    return float(total / total_count)


def find_lipschitz_lower_bound(
    network,
    test_images: np.ndarray,
    num_restarts: int,
    maxiter: int,
    seed: int,
) -> float:
    if num_restarts == 0:
        return float("nan")
    dimension = test_images.shape[1]

    @jax.jit
    def objective(xy):
        # Squared distances: dead ReLUs can map x and y to the same output, where
        # the norm's gradient is NaN (and the learned-norm solve then raises).
        x, y = xy[:dimension], xy[dimension:]
        output_distance = network_squared_norm(network, network(x) - network(y))
        input_distance = network_squared_norm(network, x - y)
        return -0.5 * (
            jnp.log(output_distance + 1e-16) - jnp.log(input_distance + 1e-16)
        )

    objective_and_grad = jax.jit(jax.value_and_grad(objective))

    def scipy_objective(xy):
        value, gradient = objective_and_grad(jnp.asarray(xy))
        return float(value), np.asarray(gradient, dtype=np.float64)

    best_ratio = 0.0
    rng = np.random.default_rng(seed)
    for restart in range(num_restarts):
        left_index, right_index = rng.choice(len(test_images), size=2, replace=False)
        initial_pair = np.concatenate(
            [test_images[left_index], test_images[right_index]]
        ).astype(np.float64)
        if restart > 0:
            initial_pair += rng.normal(0.0, 0.1, size=initial_pair.shape)
        result = minimize(
            scipy_objective,
            initial_pair,
            method="L-BFGS-B",
            jac=True,
            options={"maxiter": maxiter},
        )
        x_opt = jnp.asarray(result.x[:dimension])
        y_opt = jnp.asarray(result.x[dimension:])
        ratio = network_norm(network, network(x_opt) - network(y_opt)) / jnp.maximum(
            network_norm(network, x_opt - y_opt), 1e-12
        )
        best_ratio = max(best_ratio, float(ratio))
    return best_ratio


def evaluate_network(
    network,
    method: str,
    bottleneck_dim: int,
    train_images: np.ndarray,
    test_images: np.ndarray,
    config: Config,
    ema_train_mse: float,
    epochs: int,
    steps: int,
    train_mse: float | None = None,
    certified_lipschitz: float | None = None,
) -> dict[str, Any]:
    if train_mse is None:
        train_mse = evaluate_mse(network, train_images, config.evaluation_batch_size)
    if certified_lipschitz is None:
        certified_lipschitz = certified_upper_bound(network, method)
    result = {
        "bottleneck_dim": bottleneck_dim,
        "method": method,
        "train_mse": train_mse,
        "ema_train_mse": ema_train_mse,
        "test_mse": evaluate_mse(network, test_images, config.evaluation_batch_size),
        "empirical_lipschitz_lower_bound": find_lipschitz_lower_bound(
            network,
            test_images,
            config.lipschitz_restarts,
            config.lipschitz_maxiter,
            config.seed + bottleneck_dim,
        ),
        "certified_lipschitz_upper_bound": certified_lipschitz,
        "epochs": epochs,
        "steps": steps,
    }
    result.update(norm_weight_diagnostics(network))
    return result


def train_baseline(
    method: str,
    bottleneck_dim: int,
    train_images: np.ndarray,
    test_images: np.ndarray,
    config: Config,
    progress: tqdm,
    logger: logging.Logger,
    shelf: ResultsShelf,
):
    prefix = f"runs/{bottleneck_dim:03d}/{method}"
    network = maybe_norm_weighted(make_baseline(method, bottleneck_dim, config), config)
    learning_rate = make_learning_rate_schedule(config, len(train_images))
    optimizer = optax.adam(learning_rate)
    step = make_unregularized_step(optimizer, config.ema_rate)
    optimizer_state = init_optimizer_state(optimizer, network)
    rng = np.random.default_rng(config.data_seed)
    train_images_device = jnp.asarray(train_images)
    ema_log_mse = jnp.zeros((), dtype=jnp.float32)
    ema_weight = jnp.zeros((), dtype=jnp.float32)
    global_step = 0
    epoch_train_mse = float("nan")
    total_steps = config.epochs * (len(train_images) // config.batch_size)
    history = {
        "epoch": [],
        "train_mse": [],
        "ema_train_mse": [],
        "learning_rate": [],
    }

    logger.info(
        "START | bottleneck=%d | method=%s | lr=%.3e->%.3e | decay=linear",
        bottleneck_dim,
        method,
        config.learning_rate,
        config.final_learning_rate,
    )
    for epoch in range(1, config.epochs + 1):
        mse_sum = jnp.zeros((), dtype=jnp.float32)
        num_batches = 0
        for indices in training_index_batches(
            len(train_images), config.batch_size, rng
        ):
            network, optimizer_state, ema_log_mse, ema_weight, mse_sum = step(
                network,
                optimizer_state,
                ema_log_mse,
                ema_weight,
                mse_sum,
                train_images_device,
                indices,
            )
            num_batches += 1
            global_step += 1
        epoch_train_mse = float(mse_sum) / num_batches
        history["epoch"].append(epoch)
        history["train_mse"].append(epoch_train_mse)
        history["ema_train_mse"].append(float(jnp.exp(ema_log_mse / ema_weight)))
        history["learning_rate"].append(
            learning_rate_at_step(config, total_steps, global_step - 1)
        )
        shelf[prefix + "/history"] = history
        progress.update(1)
        progress.set_postfix(
            bottleneck=bottleneck_dim,
            method=method,
            epoch=epoch,
            mse=f"{epoch_train_mse:.3e}",
        )
        if epoch == 1 or epoch % config.log_every_epochs == 0:
            logger.info(
                "TRAIN | bottleneck=%d | method=%s | epoch=%03d/%03d | "
                "train_mse=%.6e | lr=%.6e",
                bottleneck_dim,
                method,
                epoch,
                config.epochs,
                epoch_train_mse,
                learning_rate_at_step(config, total_steps, global_step - 1),
            )

    final_train_mse = evaluate_mse(network, train_images, config.evaluation_batch_size)
    result = evaluate_network(
        network,
        method,
        bottleneck_dim,
        train_images,
        test_images,
        config,
        float(jnp.exp(ema_log_mse / ema_weight)),
        config.epochs,
        global_step,
        train_mse=final_train_mse,
    )
    shelf[prefix + "/final_state"] = {
        "network": array_leaves(network),
        "ema_log_mse": float(ema_log_mse),
        "ema_weight": float(ema_weight),
    }
    shelf[prefix + "/result"] = result
    logger.info("DONE | %s", json.dumps(result, sort_keys=True))
    return result, network


def save_emm_checkpoint(
    output_dir: Path,
    bottleneck_dim: int,
    epoch: int,
    global_step: int,
    state: EMMState,
    ema_log_mse: jax.Array,
    ema_weight: jax.Array,
    history: dict[str, list[float]],
    config: Config,
    method: str,
) -> Path:
    checkpoint_name = f"{method.lower().replace('-', '_')}_checkpoints"
    checkpoint_dir = output_dir / checkpoint_name
    checkpoint_dir.mkdir(parents=True, exist_ok=True)
    stem = f"epoch_{epoch:04d}_step_{global_step:07d}"
    state_path = checkpoint_dir / f"{stem}.eqx"
    equinox.tree_serialise_leaves(
        state_path,
        (state, ema_log_mse, ema_weight),
    )
    save_json(
        checkpoint_dir / f"{stem}.json",
        {
            "bottleneck_dim": bottleneck_dim,
            "epoch": epoch,
            "global_step": global_step,
            "log_multiplier": float(state.log_multiplier),
            "multiplier": float(jnp.exp(state.log_multiplier)),
            "history": history,
            "config": asdict(config),
        },
    )

    epochs = np.asarray(history["epoch"])
    figure = Figure(figsize=(12, 8), constrained_layout=True)
    axes = figure.subplots(2, 2)
    axes[0, 0].plot(epochs, history["train_mse"], label="epoch mean")
    axes[0, 0].plot(epochs, history["ema_train_mse"], label="geometric EMA")
    axes[0, 0].set_yscale("log")
    axes[0, 0].set_title("Training MSE")
    axes[0, 0].legend()
    axes[0, 1].plot(epochs, history["lipschitz_bound"], label=method)
    axes[0, 1].axhline(LIP_MAX, color="black", linestyle="--", label="target")
    axes[0, 1].set_yscale("log")
    axes[0, 1].set_title("Lipschitz upper bound")
    axes[0, 1].legend()
    axes[1, 0].plot(epochs, history["multiplier"])
    axes[1, 0].set_yscale("log")
    axes[1, 0].set_title("EMM multiplier")
    axes[1, 1].plot(epochs, history["learning_rate"])
    axes[1, 1].set_title("Learning rate")
    for axis in axes.flat:
        axis.set_xlabel("Epoch")
        axis.grid(True, alpha=0.3)
    figure.suptitle(f"{method} bottleneck {bottleneck_dim} — epoch {epoch}")
    plot_path = checkpoint_dir / f"{stem}.png"
    figure.savefig(plot_path, dpi=150)
    figure.savefig(checkpoint_dir / "latest.png", dpi=150)
    figure.clear()
    return state_path


def train_emm(
    bottleneck_dim: int,
    train_images: np.ndarray,
    test_images: np.ndarray,
    config: Config,
    output_dir: Path,
    progress: tqdm,
    logger: logging.Logger,
    shelf: ResultsShelf,
    method: str = "Quadrature-EMM",
):
    prefix = f"runs/{bottleneck_dim:03d}/{method}"
    network = maybe_norm_weighted(
        make_emm_network(method, bottleneck_dim, config), config
    )
    learning_rate = make_learning_rate_schedule(config, len(train_images))
    adam_eps = config.relu_emm_adam_eps if method == "ReLU-EMM" else config.emm_adam_eps
    optimizer = optax.adam(learning_rate, eps=adam_eps)
    trainer = EMMTrainer(
        optimizer,
        get_mse,
        use_warm_started_jacobi=config.emm_warm_started_jacobi,
    )
    state = trainer.initialize(network, config.emm_initial_multiplier)
    rng = np.random.default_rng(config.data_seed)
    ema_log_mse = jnp.asarray(0.0)
    ema_weight = jnp.asarray(0.0)
    global_step = 0
    completed_epoch = 0
    epoch_train_mse = float("nan")
    total_steps = config.epochs * (len(train_images) // config.batch_size)
    history = {
        "epoch": [],
        "train_mse": [],
        "ema_train_mse": [],
        "learning_rate": [],
        "lipschitz_bound": [],
        "multiplier": [],
        "feasible_fraction": [],
    }
    emm_updates: list[dict[str, Any]] = []
    checkpoints: list[dict[str, Any]] = []
    last_feasible_network = None
    last_feasible_lip = float("nan")
    last_feasible_step = 0

    logger.info(
        "START | bottleneck=%d | method=%s | "
        "lr=%.3e->%.3e | decay=linear | mu0=%.3e | update_period=%d",
        bottleneck_dim,
        method,
        config.learning_rate,
        config.final_learning_rate,
        config.emm_initial_multiplier,
        config.emm_update_period_steps,
    )
    try:
        for epoch in range(1, config.epochs + 1):
            epoch_mse = 0.0
            num_batches = 0
            num_feasible_batches = 0
            for x in training_batches(train_images, config.batch_size, rng):
                mse, step_lip, new_state = trainer.step(state, x)
                if float(step_lip) <= LIP_MAX:
                    ema_log_mse, ema_weight = update_geometric_ema(
                        mse, ema_log_mse, ema_weight, config.ema_rate
                    )
                    num_feasible_batches += 1
                    last_feasible_network = state.network
                    last_feasible_lip = float(step_lip)
                    last_feasible_step = global_step
                state = new_state
                epoch_mse += float(mse)
                num_batches += 1
                global_step += 1
                if global_step % config.emm_update_period_steps == 0:
                    lip, state = trainer.lipschitz(state)
                    old_log_multiplier = state.log_multiplier
                    state = trainer.update_multiplier(
                        state, lip, LIP_MAX, config.emm_update_rate
                    )
                    emm_updates.append(
                        {
                            "step": global_step,
                            "epoch": epoch,
                            "lip": float(lip),
                            "lip_ratio": float(lip / LIP_MAX),
                            "log_multiplier_before": float(old_log_multiplier),
                            "log_multiplier_after": float(state.log_multiplier),
                        }
                    )
                    logger.info(
                        "EMM_UPDATE | bottleneck=%d | method=%s | step=%07d | "
                        "lip=%.6e | log_mu=%+.6e->%+.6e | mu=%.6e",
                        bottleneck_dim,
                        method,
                        global_step,
                        float(lip),
                        float(old_log_multiplier),
                        float(state.log_multiplier),
                        float(jnp.exp(state.log_multiplier)),
                    )
            epoch_train_mse = epoch_mse / num_batches
            completed_epoch = epoch
            lip, state = trainer.lipschitz(state)
            history["epoch"].append(epoch)
            history["train_mse"].append(epoch_train_mse)
            history["ema_train_mse"].append(float(jnp.exp(ema_log_mse / ema_weight)))
            history["learning_rate"].append(
                learning_rate_at_step(config, total_steps, global_step - 1)
            )
            history["lipschitz_bound"].append(float(lip))
            history["multiplier"].append(float(jnp.exp(state.log_multiplier)))
            history["feasible_fraction"].append(num_feasible_batches / num_batches)
            shelf[prefix + "/history"] = history
            shelf[prefix + "/emm_updates"] = emm_updates
            progress.update(1)
            progress.set_postfix(
                bottleneck=bottleneck_dim,
                method=method,
                epoch=epoch,
                mse=f"{epoch_train_mse:.3e}",
            )
            if epoch == 1 or epoch % config.log_every_epochs == 0:
                logger.info(
                    "TRAIN | bottleneck=%d | method=%s | epoch=%03d/%03d | "
                    "train_mse=%.6e | lip=%.6e | mu=%.6e | lr=%.6e",
                    bottleneck_dim,
                    method,
                    epoch,
                    config.epochs,
                    epoch_train_mse,
                    float(lip),
                    float(jnp.exp(state.log_multiplier)),
                    learning_rate_at_step(config, total_steps, global_step - 1),
                )
            if epoch % config.checkpoint_every_epochs == 0:
                checkpoint_path = save_emm_checkpoint(
                    output_dir,
                    bottleneck_dim,
                    epoch,
                    global_step,
                    state,
                    ema_log_mse,
                    ema_weight,
                    history,
                    config,
                    method,
                )
                checkpoints.append(
                    {
                        "epoch": epoch,
                        "global_step": global_step,
                        "log_multiplier": float(state.log_multiplier),
                        "path": str(checkpoint_path),
                    }
                )
                shelf[prefix + "/checkpoints"] = checkpoints
                logger.info(
                    "CHECKPOINT | bottleneck=%d | method=%s | path=%s",
                    bottleneck_dim,
                    method,
                    checkpoint_path,
                )
    except KeyboardInterrupt:
        checkpoint_path = save_emm_checkpoint(
            output_dir,
            bottleneck_dim,
            completed_epoch,
            global_step,
            state,
            ema_log_mse,
            ema_weight,
            history,
            config,
            method,
        )
        checkpoints.append(
            {
                "epoch": completed_epoch,
                "global_step": global_step,
                "log_multiplier": float(state.log_multiplier),
                "path": str(checkpoint_path),
            }
        )
        shelf[prefix + "/checkpoints"] = checkpoints
        shelf[prefix + "/final_state"] = {
            "emm_state": array_leaves(state),
            "ema_log_mse": float(ema_log_mse),
            "ema_weight": float(ema_weight),
            "epoch": completed_epoch,
            "global_step": global_step,
        }
        logger.warning(
            "INTERRUPTED | bottleneck=%d | method=%s | epoch=%d | step=%d | "
            "checkpoint=%s",
            bottleneck_dim,
            method,
            completed_epoch,
            global_step,
            checkpoint_path,
        )
        raise

    lip, state = trainer.lipschitz(state)
    if float(lip) <= LIP_MAX:
        reported_network = state.network
        reported_lip = float(lip)
        reported_step = global_step
        reported_feasible = True
    elif last_feasible_network is not None:
        reported_network = last_feasible_network
        reported_lip = last_feasible_lip
        reported_step = last_feasible_step
        reported_feasible = True
        logger.info(
            "FEASIBLE_FALLBACK | bottleneck=%d | method=%s | final_lip=%.6e | "
            "reported_step=%d | reported_lip=%.6e",
            bottleneck_dim,
            method,
            float(lip),
            reported_step,
            reported_lip,
        )
    else:
        reported_network = state.network
        reported_lip = float(lip)
        reported_step = global_step
        reported_feasible = False
        logger.warning(
            "NO_FEASIBLE_STATE | bottleneck=%d | method=%s | final_lip=%.6e",
            bottleneck_dim,
            method,
            float(lip),
        )
    final_train_mse = evaluate_mse(
        reported_network, train_images, config.evaluation_batch_size
    )
    result = evaluate_network(
        reported_network,
        method,
        bottleneck_dim,
        train_images,
        test_images,
        config,
        float(jnp.exp(ema_log_mse / ema_weight)),
        config.epochs,
        global_step,
        train_mse=final_train_mse,
        certified_lipschitz=reported_lip,
    )
    result["reported_step"] = reported_step
    result["reported_feasible"] = reported_feasible
    result["multiplier"] = float(jnp.exp(state.log_multiplier))
    result["log_multiplier"] = float(state.log_multiplier)
    shelf[prefix + "/final_state"] = {
        "emm_state": array_leaves(state),
        "ema_log_mse": float(ema_log_mse),
        "ema_weight": float(ema_weight),
        "epoch": completed_epoch,
        "global_step": global_step,
        "reported_network": array_leaves(reported_network),
        "reported_step": reported_step,
        "reported_feasible": reported_feasible,
    }
    shelf[prefix + "/result"] = result
    logger.info("DONE | %s", json.dumps(result, sort_keys=True))
    return result, reported_network


def fit_pca(
    bottleneck_dim: int,
    train_images: np.ndarray,
    test_images: np.ndarray,
    config: Config,
    shelf: ResultsShelf,
):
    pca = PCA(
        n_components=bottleneck_dim,
        svd_solver="randomized",
        random_state=config.seed,
    ).fit(train_images)
    network = PCABaseline(pca.mean_, pca.components_)
    result = {
        "bottleneck_dim": bottleneck_dim,
        "method": "PCA",
        "train_mse": evaluate_mse(network, train_images, config.evaluation_batch_size),
        "ema_train_mse": None,
        "test_mse": evaluate_mse(network, test_images, config.evaluation_batch_size),
        "empirical_lipschitz_lower_bound": 1.0,
        "certified_lipschitz_upper_bound": 1.0,
        "explained_variance_ratio": float(np.sum(pca.explained_variance_ratio_)),
        "epochs": 0,
        "steps": 0,
    }
    prefix = f"runs/{bottleneck_dim:03d}/PCA"
    shelf[prefix + "/final_state"] = {
        "mean": np.asarray(pca.mean_),
        "components": np.asarray(pca.components_),
        "explained_variance_ratio": pca.explained_variance_ratio_.tolist(),
    }
    shelf[prefix + "/result"] = result
    return result, network


def save_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")


def save_dimension_results(
    output_dir: Path,
    bottleneck_dim: int,
    results: list[dict[str, Any]],
    config: Config,
) -> None:
    save_json(
        output_dir / "results.json",
        {
            "bottleneck_dim": bottleneck_dim,
            "config": asdict(config),
            "results": results,
        },
    )
    fieldnames = (
        "bottleneck_dim",
        "method",
        "train_mse",
        "ema_train_mse",
        "test_mse",
        "empirical_lipschitz_lower_bound",
        "certified_lipschitz_upper_bound",
        "multiplier",
        "log_multiplier",
        "reported_step",
        "reported_feasible",
        "explained_variance_ratio",
        "epochs",
        "steps",
        "norm_weight_smax",
        "norm_weight_smin",
        "norm_weight_condition",
    )
    with (output_dir / "results.csv").open("w", newline="") as csv_file:
        writer = csv.DictWriter(csv_file, fieldnames=fieldnames)
        writer.writeheader()
        for result in results:
            writer.writerow({name: result.get(name) for name in fieldnames})


def save_combined_results(
    output_dir: Path, results: list[dict[str, Any]], config: Config
) -> None:
    save_json(
        output_dir / "results.json",
        {"config": asdict(config), "results": results},
    )
    fieldnames = (
        "bottleneck_dim",
        "method",
        "train_mse",
        "ema_train_mse",
        "test_mse",
        "empirical_lipschitz_lower_bound",
        "certified_lipschitz_upper_bound",
        "multiplier",
        "log_multiplier",
        "reported_step",
        "reported_feasible",
        "explained_variance_ratio",
        "epochs",
        "steps",
        "norm_weight_smax",
        "norm_weight_smin",
        "norm_weight_condition",
    )
    with (output_dir / "results.csv").open("w", newline="") as csv_file:
        writer = csv.DictWriter(csv_file, fieldnames=fieldnames)
        writer.writeheader()
        for result in results:
            writer.writerow({name: result.get(name) for name in fieldnames})


def save_comparison_plot(
    output_dir: Path, bottleneck_dim: int, results: list[dict[str, Any]]
) -> Path:
    summary = sorted(results, key=lambda result: result["test_mse"])
    positions = np.arange(len(summary))
    width = 0.38
    figure = Figure(figsize=(13, 6), constrained_layout=True)
    mse_axis, lip_axis = figure.subplots(1, 2)

    mse_axis.bar(
        positions - width / 2,
        [result["train_mse"] for result in summary],
        width,
        label="Train MSE",
    )
    mse_axis.bar(
        positions + width / 2,
        [result["test_mse"] for result in summary],
        width,
        label="Test MSE",
    )
    mse_axis.set_xticks(positions)
    mse_axis.set_xticklabels(
        [result["method"] for result in summary], rotation=40, ha="right"
    )
    mse_axis.set_yscale("log")
    mse_axis.set_ylabel("Reconstruction MSE")
    mse_axis.set_title(f"MNIST reconstruction, bottleneck {bottleneck_dim}")
    mse_axis.legend()
    mse_axis.grid(True, axis="y", alpha=0.3)

    lip_axis.bar(
        positions - width / 2,
        [result["empirical_lipschitz_lower_bound"] for result in summary],
        width,
        label="Empirical lower bound",
    )
    lip_axis.bar(
        positions + width / 2,
        [result["certified_lipschitz_upper_bound"] for result in summary],
        width,
        label="Certified upper bound",
    )
    lip_axis.axhline(LIP_MAX, color="black", linestyle="--", label="Constraint")
    lip_axis.set_xticks(positions)
    lip_axis.set_xticklabels(
        [result["method"] for result in summary], rotation=40, ha="right"
    )
    lip_axis.set_ylabel("Lipschitz constant")
    lip_axis.set_title("Empirical and certified Lipschitz bounds")
    lip_axis.legend()
    lip_axis.grid(True, axis="y", alpha=0.3)

    plot_path = output_dir / "comparison.png"
    figure.savefig(plot_path, dpi=150)
    figure.clear()
    return plot_path


def save_train_mse_plot(output_dir: Path, results: list[dict[str, Any]]) -> Path:
    methods = sorted({result["method"] for result in results})
    figure = Figure(figsize=(9, 6), constrained_layout=True)
    axis = figure.subplots()
    for method in methods:
        method_results = sorted(
            (result for result in results if result["method"] == method),
            key=lambda result: result["bottleneck_dim"],
        )
        axis.plot(
            [result["bottleneck_dim"] for result in method_results],
            [result["train_mse"] for result in method_results],
            marker="o",
            label=method,
        )
    axis.set_xlabel("Bottleneck dimension")
    axis.set_ylabel("Train MSE")
    axis.set_title("MNIST train MSE versus bottleneck dimension")
    axis.set_xticks(sorted({result["bottleneck_dim"] for result in results}))
    axis.set_xscale("log")
    axis.set_yscale("log")
    axis.legend()
    axis.grid(True, axis="y", alpha=0.3)

    plot_path = output_dir / "train_mse_vs_bottleneck.png"
    figure.savefig(plot_path, dpi=150)
    figure.clear()
    return plot_path


def save_reconstruction_plot(
    output_dir: Path,
    bottleneck_dim: int,
    results: list[dict[str, Any]],
    networks: dict[str, Any],
    test_images: np.ndarray,
    reconstruction_indices: np.ndarray,
) -> Path:
    summary = sorted(results, key=lambda result: result["test_mse"])
    sample_inputs = jnp.asarray(test_images[reconstruction_indices])
    reconstruction_rows = [
        np.asarray(jax.device_get(jax.vmap(networks[result["method"]])(sample_inputs)))
        for result in summary
    ]
    sample_count = len(reconstruction_indices)
    figure = Figure(
        figsize=(1.6 * sample_count, 1.6 * (len(summary) + 1)),
        constrained_layout=True,
    )
    axes = figure.subplots(len(summary) + 1, sample_count, squeeze=False)

    for column, image in enumerate(np.asarray(sample_inputs)):
        axis = axes[0, column]
        axis.imshow(image.reshape(28, 28), cmap="gray", vmin=0, vmax=1)
        axis.set_title(f"Sample {column + 1}")
        if column == 0:
            axis.set_ylabel("Original", rotation=0, ha="right", va="center", labelpad=8)
            axis.set_xticks([])
            axis.set_yticks([])
            for spine in axis.spines.values():
                spine.set_visible(False)
        else:
            axis.axis("off")

    for row, (result, reconstructions) in enumerate(
        zip(summary, reconstruction_rows), start=1
    ):
        for column, image in enumerate(reconstructions):
            axis = axes[row, column]
            axis.imshow(
                np.clip(image.reshape(28, 28), 0.0, 1.0),
                cmap="gray",
                vmin=0,
                vmax=1,
            )
            if column == 0:
                axis.set_ylabel(
                    result["method"],
                    rotation=0,
                    ha="right",
                    va="center",
                    labelpad=8,
                )
                axis.set_xticks([])
                axis.set_yticks([])
                for spine in axis.spines.values():
                    spine.set_visible(False)
            else:
                axis.axis("off")

    figure.suptitle(f"MNIST reconstructions, bottleneck {bottleneck_dim}")
    plot_path = output_dir / "reconstructions.png"
    figure.savefig(plot_path, dpi=150)
    figure.clear()
    return plot_path


def parse_int_tuple(value: str) -> tuple[int, ...]:
    return tuple(int(item.strip()) for item in value.split(",") if item.strip())


def parse_args() -> Config:
    parser = argparse.ArgumentParser(
        description=(
            "Compare 1-Lipschitz MNIST autoencoders against PCA for multiple "
            "bottleneck dimensions."
        )
    )
    parser.add_argument("--output-dir", default=Config.output_dir)
    parser.add_argument("--data-cache-dir", default=Config.data_cache_dir)
    parser.add_argument("--bottlenecks", default=",".join(map(str, BOTTLENECK_DIMS)))
    parser.add_argument("--epochs", type=int, default=Config.epochs)
    parser.add_argument("--batch-size", type=int, default=Config.batch_size)
    parser.add_argument(
        "--learning-rate",
        type=float,
        default=Config.learning_rate,
        help="Initial Adam learning rate; every run decays it linearly to zero",
    )
    parser.add_argument("--num-train-samples", type=int, default=None)
    parser.add_argument(
        "--emm-warm-started-jacobi",
        action="store_true",
        help="Use warm-started Jacobi instead of the EMM network's lip() method",
    )
    parser.add_argument(
        "--learn-norm",
        action=argparse.BooleanOptionalAction,
        default=Config.learn_norm,
        help=(
            "Conjugate every trained method as x -> U f(U^-1 x) with a "
            "learnable upper-triangular U (positive diagonal, initialized to "
            "the identity). The Lipschitz certificate and the empirical lower "
            "bound then apply in the learned norm ||x||_U = ||U^-1 x||_2. "
            "PCA is left unchanged. Use --no-learn-norm to disable."
        ),
    )
    parser.add_argument(
        "--evaluation-batch-size", type=int, default=Config.evaluation_batch_size
    )
    parser.add_argument(
        "--checkpoint-every", type=int, default=Config.checkpoint_every_epochs
    )
    parser.add_argument("--log-every", type=int, default=Config.log_every_epochs)
    parser.add_argument(
        "--reconstruction-samples", type=int, default=Config.reconstruction_sample_count
    )
    parser.add_argument(
        "--lipschitz-restarts", type=int, default=Config.lipschitz_restarts
    )
    parser.add_argument(
        "--lipschitz-maxiter", type=int, default=Config.lipschitz_maxiter
    )
    parser.add_argument(
        "--fullsort-method",
        choices=("bjorck", "cayley"),
        default=Config.fullsort_method,
        help="Weight parameterization for both GroupSort baselines (FullSort, MaxMin)",
    )
    parser.add_argument("--bjorck-iters", type=int, default=Config.bjorck_iters)
    parser.add_argument(
        "--baselines",
        default=",".join(BASELINE_METHODS),
        help=f"Comma-separated subset of {','.join(ALL_BASELINE_METHODS)}",
    )
    args = parser.parse_args()

    try:
        bottleneck_dims = parse_int_tuple(args.bottlenecks)
    except ValueError as error:
        parser.error(f"invalid --bottlenecks: {error}")
    methods = tuple(
        method.strip() for method in args.baselines.split(",") if method.strip()
    )
    unknown = sorted(set(methods) - set(ALL_BASELINE_METHODS))
    if unknown:
        parser.error(f"unknown baselines: {', '.join(unknown)}")
    if not bottleneck_dims or any(dimension < 1 for dimension in bottleneck_dims):
        parser.error("--bottlenecks must contain positive integers")
    if args.epochs < 1 or args.batch_size < 1:
        parser.error("--epochs and --batch-size must be positive")
    if args.learning_rate <= 0:
        parser.error("--learning-rate must be positive")
    if args.num_train_samples is not None and args.num_train_samples < 1:
        parser.error("--num-train-samples must be positive")
    if args.evaluation_batch_size < 1:
        parser.error("--evaluation-batch-size must be positive")
    if args.checkpoint_every < 1 or args.log_every < 1:
        parser.error("checkpoint and logging intervals must be positive")
    if args.reconstruction_samples < 1:
        parser.error("--reconstruction-samples must be positive")
    if args.lipschitz_restarts < 0 or args.lipschitz_maxiter < 1:
        parser.error(
            "Lipschitz restarts must be nonnegative and maxiter must be positive"
        )
    if args.bjorck_iters < 1:
        parser.error("--bjorck-iters must be positive")

    return Config(
        data_cache_dir=args.data_cache_dir,
        output_dir=args.output_dir,
        bottleneck_dims=bottleneck_dims,
        epochs=args.epochs,
        batch_size=args.batch_size,
        learning_rate=args.learning_rate,
        num_train_samples=args.num_train_samples,
        emm_warm_started_jacobi=args.emm_warm_started_jacobi,
        evaluation_batch_size=args.evaluation_batch_size,
        checkpoint_every_epochs=args.checkpoint_every,
        log_every_epochs=args.log_every,
        reconstruction_sample_count=args.reconstruction_samples,
        lipschitz_restarts=args.lipschitz_restarts,
        lipschitz_maxiter=args.lipschitz_maxiter,
        fullsort_method=args.fullsort_method,
        bjorck_iters=args.bjorck_iters,
        baseline_methods=methods,
        learn_norm=args.learn_norm,
    )


def run_comparison(config: Config, logger: logging.Logger, shelf: ResultsShelf) -> int:
    output_dir = Path(config.output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    save_json(output_dir / "config.json", asdict(config))
    train_images, test_images = load_mnist(config)
    steps_per_epoch = len(train_images) // config.batch_size
    if steps_per_epoch == 0:
        raise ValueError("batch_size exceeds the number of training samples")
    if max(config.bottleneck_dims) > min(len(train_images), train_images.shape[1]):
        raise ValueError("a PCA bottleneck exceeds the available PCA rank")
    if config.reconstruction_sample_count > len(test_images):
        raise ValueError("reconstruction sample count exceeds the test set size")
    if config.num_weight_layers < 3:
        raise ValueError("num_weight_layers must be at least 3")
    shelf["split_sizes"] = {
        "train": len(train_images),
        "test": len(test_images),
        "steps_per_epoch": steps_per_epoch,
    }

    logger.info(
        "MNIST | train=%d | test=%d | bottlenecks=%s | epochs=%d | "
        "steps/epoch=%d | lr=%.3e->%.3e | decay=linear | lip_max=%.1f",
        len(train_images),
        len(test_images),
        config.bottleneck_dims,
        config.epochs,
        steps_per_epoch,
        config.learning_rate,
        config.final_learning_rate,
        LIP_MAX,
    )
    logger.info(
        "methods=%s | emm_methods=%s | PCA=True | hard_normalized=%s | norm=%s",
        config.baseline_methods,
        EMM_METHODS,
        "Quadrature-HardNorm" in config.baseline_methods,
        "learned" if config.learn_norm else "euclidean",
    )

    total_epochs = (
        len(config.bottleneck_dims)
        * (len(config.baseline_methods) + len(EMM_METHODS))
        * config.epochs
    )
    progress = tqdm(
        total=total_epochs,
        desc="autoencoder comparison",
        unit="epoch",
        dynamic_ncols=True,
        file=sys.stdout,
    )
    sample_rng = np.random.default_rng(config.data_seed)
    reconstruction_indices = sample_rng.choice(
        len(test_images), size=config.reconstruction_sample_count, replace=False
    )
    shelf["reconstruction_indices"] = reconstruction_indices.tolist()
    combined_results: list[dict[str, Any]] = []
    active_output_dir = output_dir
    active_results: list[dict[str, Any]] = []

    try:
        for bottleneck_dim in config.bottleneck_dims:
            active_output_dir = output_dir / f"bottleneck_{bottleneck_dim:03d}"
            active_output_dir.mkdir(parents=True, exist_ok=True)
            save_json(active_output_dir / "config.json", asdict(config))
            active_results = []
            networks: dict[str, Any] = {}
            logger.info(
                "BOTTLENECK_START | bottleneck=%d | output=%s",
                bottleneck_dim,
                active_output_dir,
            )

            pca_result, pca_network = fit_pca(
                bottleneck_dim, train_images, test_images, config, shelf
            )
            active_results.append(pca_result)
            networks["PCA"] = pca_network
            save_dimension_results(
                active_output_dir, bottleneck_dim, active_results, config
            )
            shelf[f"results/{bottleneck_dim:03d}"] = active_results
            shelf.flush_logs()
            logger.info("DONE | %s", json.dumps(pca_result, sort_keys=True))

            for method in EMM_METHODS:
                emm_result, emm_network = train_emm(
                    bottleneck_dim,
                    train_images,
                    test_images,
                    config,
                    active_output_dir,
                    progress,
                    logger,
                    shelf,
                    method=method,
                )
                active_results.append(emm_result)
                networks[method] = emm_network
                save_dimension_results(
                    active_output_dir, bottleneck_dim, active_results, config
                )
                shelf[f"results/{bottleneck_dim:03d}"] = active_results
                shelf.flush_logs()

            for method in config.baseline_methods:
                result, network = train_baseline(
                    method,
                    bottleneck_dim,
                    train_images,
                    test_images,
                    config,
                    progress,
                    logger,
                    shelf,
                )
                active_results.append(result)
                networks[method] = network
                save_dimension_results(
                    active_output_dir, bottleneck_dim, active_results, config
                )
                shelf[f"results/{bottleneck_dim:03d}"] = active_results
                shelf.flush_logs()

            comparison_path = save_comparison_plot(
                active_output_dir, bottleneck_dim, active_results
            )
            reconstruction_path = save_reconstruction_plot(
                active_output_dir,
                bottleneck_dim,
                active_results,
                networks,
                test_images,
                reconstruction_indices,
            )
            shelf[f"runs/{bottleneck_dim:03d}/plots"] = {
                "comparison": str(comparison_path),
                "reconstructions": str(reconstruction_path),
            }
            combined_results.extend(active_results)
            save_combined_results(output_dir, combined_results, config)
            shelf["results/combined"] = combined_results
            shelf.flush_logs()
            logger.info(
                "BOTTLENECK_DONE | bottleneck=%d | comparison=%s | reconstructions=%s",
                bottleneck_dim,
                comparison_path,
                reconstruction_path,
            )
    except KeyboardInterrupt:
        if active_results:
            save_dimension_results(
                active_output_dir,
                active_results[0]["bottleneck_dim"],
                active_results,
                config,
            )
        save_combined_results(output_dir, combined_results, config)
        logger.warning(
            "Comparison interrupted; completed results are in %s", output_dir
        )
        shelf.finish("interrupted")
        return 130
    finally:
        progress.close()

    train_mse_plot_path = save_train_mse_plot(output_dir, combined_results)
    shelf["plots/train_mse_vs_bottleneck"] = str(train_mse_plot_path)
    logger.info(
        "COMPARISON_DONE | output=%s | train_mse_plot=%s",
        output_dir,
        train_mse_plot_path,
    )
    return 0


def main() -> int:
    config = parse_args()
    logger = configure_logging()
    with ResultsShelf(
        "mnist_autoencoder_lipschitz_comparison",
        config,
        {
            "emm_methods": EMM_METHODS,
            "lip_max": LIP_MAX,
            "output_dir": str(config.output_dir),
        },
    ) as shelf:
        logger.addHandler(ShelfLogHandler(shelf))
        logger.info("SHELF | path=%s", shelf.path)
        return run_comparison(config, logger, shelf)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/mnist_lipschitz_sweep.py <==
#!/usr/bin/env python3

import argparse
import csv
import json
import logging
import os
import sys
from dataclasses import asdict, dataclass, replace
from pathlib import Path
from typing import Any

os.nice(20)
if "--xla_gpu_deterministic_ops" not in os.environ.get("XLA_FLAGS", ""):
    os.environ["XLA_FLAGS"] = (
        os.environ.get("XLA_FLAGS", "") + " --xla_gpu_deterministic_ops=true"
    ).strip()

import equinox
import jax
import numpy as np
import optax
from datasets import load_dataset
from jax import numpy as jnp
from matplotlib.figure import Figure
from tqdm.auto import tqdm

from pythagorean_network.baseline.direct_parameterization_WM2023 import (
    MLP as SandwichMLP,
)
from pythagorean_network.baseline.groupsort import MLP as GroupSortMLP
from pythagorean_network.baseline.unified_algebraic import MLP as UnifiedAlgebraicMLP
from pythagorean_network.emm import EMMState, EMMTrainer
from pythagorean_network.quadrature import (
    HardNormalizedQuadratureNetwork,
    QuadratureNetwork,
    helmert,
)
from pythagorean_network.relu import ReLUMLP
from results_shelf import ResultsShelf, ShelfLogHandler, array_leaves

# Every method --baselines accepts; BASELINE_METHODS is the default selection.
ALL_BASELINE_METHODS = (
    "Sandwich",
    "AOL",
    "CPL",
    "SLL",
    "FullSort",
    "MaxMin",
    "Quadrature-HardNorm",
)
# FullSort, MaxMin and Quadrature-HardNorm stay opt-in (--baselines); excluded from results.
BASELINE_METHODS = ("Sandwich", "AOL", "CPL", "SLL")
# DATASETS = ("mnist", "fashion_mnist")
# BASELINE_METHODS = ("Sandwich",)
# BASELINE_METHODS = ()
# BASELINE_METHODS = ("CPL", "SLL")
EMM_METHODS = ("Quadrature-EMM", "ReLU-EMM")
# EMM_METHODS = ("Quadrature-EMM",)
# EMM_METHODS = ("ReLU-EMM",)
# EMM_METHODS = ()
DATASETS = ("mnist", )
# DATASETS = ("fashion_mnist", )
DATASET_IDS = {
    "mnist": "mnist",
    # "fashion_mnist": "zalando-datasets/fashion_mnist",
}


@dataclass(frozen=True)
class Config:
    dataset: str = "mnist"
    data_cache_dir: str = "data"
    output_dir: str = "/tmp/mnist_lipschitz_sweep"
    num_bounds: int = 10
    min_lipschitz: float = 10.0
    max_lipschitz: float = 100.0
    epochs: int = 200
    batch_size: int = 60
    learning_rate: float = 1e-3
    final_learning_rate: float = 0.0
    hidden_dim: int = 100
    hidden_layers: int = 3
    seed: int = 42
    data_seed: int = 0
    num_train_samples: int | None = None
    ema_rate: float = 0.999
    log_every_epochs: int = 1
    checkpoint_every_epochs: int = 5
    emm_frequency_log_scale: float = 1.0
    emm_initial_multiplier: float = 1e-4
    emm_update_rate: float = 1.0
    emm_update_period_steps: int = 200
    emm_adam_eps: float = 1e-8
    emm_warm_started_jacobi: bool = False
    baseline_methods: tuple[str, ...] = BASELINE_METHODS

    @property
    def bounds(self) -> np.ndarray:
        return np.logspace(
            np.log10(self.min_lipschitz),
            np.log10(self.max_lipschitz),
            self.num_bounds,
        )


class TqdmLoggingHandler(logging.Handler):
    def emit(self, record: logging.LogRecord) -> None:
        try:
            tqdm.write(self.format(record), file=sys.stdout)
        except Exception:
            self.handleError(record)


def configure_logging() -> logging.Logger:
    logger = logging.getLogger("mnist_lipschitz_sweep")
    logger.setLevel(logging.INFO)
    logger.handlers.clear()
    handler = TqdmLoggingHandler()
    handler.setFormatter(logging.Formatter("%(asctime)s | %(levelname)s | %(message)s"))
    logger.addHandler(handler)
    logger.propagate = False
    return logger


def get_logits(network, x: jax.Array) -> jax.Array:
    return helmert(network(x))


def get_single_nll(network, x: jax.Array, y: jax.Array) -> jax.Array:
    logits = get_logits(network, x)
    relative_logits = logits - logits[y]
    non_target = jnp.arange(logits.shape[-1]) != y
    non_target_logsumexp = jax.nn.logsumexp(relative_logits, axis=-1, where=non_target)
    return jnp.logaddexp(jnp.asarray(0.0, dtype=logits.dtype), non_target_logsumexp)


@equinox.filter_jit
def get_nll(network, x: jax.Array, y: jax.Array) -> jax.Array:
    return jax.vmap(get_single_nll, in_axes=(None, 0, 0))(network, x, y).mean()


@equinox.filter_jit
def get_accuracy(network, x: jax.Array, y: jax.Array) -> jax.Array:
    logits = jax.vmap(get_logits, in_axes=(None, 0))(network, x)
    return (jnp.argmax(logits, axis=-1) == y).mean()


def get_batch_nll(network, batch) -> jax.Array:
    x, y = batch
    return get_nll(network, x, y)


def make_unregularized_step(optimizer, ema_rate: float):
    @equinox.filter_jit
    def step(
        network,
        optimizer_state,
        ema_log_nll,
        ema_weight,
        nll_sum,
        images,
        labels,
        indices,
    ):
        x, y = images[indices], labels[indices]
        nll, gradients = equinox.filter_value_and_grad(get_nll)(network, x, y)
        updates, optimizer_state = optimizer.update(gradients, optimizer_state, network)
        network = equinox.apply_updates(network, updates)
        ema_log_nll, ema_weight = update_geometric_ema(
            nll, ema_log_nll, ema_weight, ema_rate
        )
        return network, optimizer_state, ema_log_nll, ema_weight, nll_sum + nll

    return step


def load_dataset_split(config: Config):
    dataset = load_dataset(
        DATASET_IDS[config.dataset], cache_dir=config.data_cache_dir
    ).with_format("numpy")
    train_images = np.asarray(dataset["train"]["image"], dtype=np.float32) / 255.0
    train_labels = np.asarray(dataset["train"]["label"], dtype=np.int32)
    test_images = np.asarray(dataset["test"]["image"], dtype=np.float32) / 255.0
    test_labels = np.asarray(dataset["test"]["label"], dtype=np.int32)
    if config.num_train_samples is not None:
        rng = np.random.default_rng(config.data_seed)
        indices = rng.choice(
            len(train_images), size=config.num_train_samples, replace=False
        )
        train_images = train_images[indices]
        train_labels = train_labels[indices]
    return (
        train_images.reshape(len(train_images), -1),
        train_labels,
        test_images.reshape(len(test_images), -1),
        test_labels,
    )


def training_index_batches(num_samples: int, batch_size: int, rng: np.random.Generator):
    permutation = rng.permutation(num_samples)
    for start in range(0, num_samples - batch_size + 1, batch_size):
        yield permutation[start : start + batch_size]


def training_batches(
    images: np.ndarray,
    labels: np.ndarray,
    batch_size: int,
    rng: np.random.Generator,
):
    for indices in training_index_batches(len(images), batch_size, rng):
        yield images[indices], labels[indices]


def make_learning_rate_schedule(config: Config, num_training_samples: int):
    steps_per_epoch = num_training_samples // config.batch_size
    total_steps = config.epochs * steps_per_epoch
    return optax.linear_schedule(
        init_value=config.learning_rate,
        end_value=config.final_learning_rate,
        transition_steps=max(total_steps - 1, 1),
    )


def init_optimizer_state(optimizer, network):
    return optimizer.init(equinox.filter(network, equinox.is_inexact_array))


def make_emm_network(
    method: str,
    key: jax.Array,
    input_dim: int,
    output_dim: int,
    config: Config,
):
    hidden_dims = [config.hidden_dim] * (config.hidden_layers - 1)
    if method == "Quadrature-EMM":
        return QuadratureNetwork(
            key=key,
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
            frequency_log_scale=config.emm_frequency_log_scale,
        )
    if method == "ReLU-EMM":
        return ReLUMLP(
            key=key,
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
        )
    raise ValueError(f"Unknown EMM method: {method}")


def make_baseline(
    method: str,
    bound: float,
    key: jax.Array,
    input_dim: int,
    output_dim: int,
    config: Config,
):
    hidden_dims = [config.hidden_dim] * (config.hidden_layers - 1)
    if method == "Sandwich":
        return SandwichMLP(
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
            gamma=bound,
            activation=jax.nn.relu,
            key=key,
        )
    if method == "FullSort":
        return GroupSortMLP(
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
            group_size=config.hidden_dim,
            gamma=bound,
            method="cayley",
            key=key,
        )
    if method == "MaxMin":
        return GroupSortMLP(
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
            group_size=2,
            gamma=bound,
            method="cayley",
            key=key,
        )
    if method == "AOL":
        return UnifiedAlgebraicMLP(
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
            gamma=bound,
            mode="aol",
            activation=jax.nn.relu,
            key=key,
        )
    if method == "CPL":
        return UnifiedAlgebraicMLP(
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
            gamma=bound,
            mode="cpl",
            activation=jax.nn.relu,
            key=key,
        )
    if method == "SLL":
        return UnifiedAlgebraicMLP(
            input_dim=input_dim,
            hidden_dims=hidden_dims,
            output_dim=output_dim,
            gamma=bound,
            mode="sll",
            activation=jax.nn.relu,
            key=key,
        )
    if method == "Quadrature-HardNorm":
        return HardNormalizedQuadratureNetwork(
            QuadratureNetwork(
                key=key,
                input_dim=input_dim,
                hidden_dims=hidden_dims,
                output_dim=output_dim,
                frequency_log_scale=config.emm_frequency_log_scale,
            ),
            bound,
        )
    raise ValueError(f"Unknown baseline method: {method}")


def baseline_upper_bound(network, method: str) -> float:
    if method == "Sandwich":
        return float(network.lip())
    return float(network.lip(2))


def update_geometric_ema(
    nll: jax.Array, ema_log_nll: jax.Array, ema_weight: jax.Array, rate: float
):
    log_nll = jnp.log(jnp.maximum(nll, jnp.finfo(nll.dtype).tiny))
    return (
        rate * ema_log_nll + (1.0 - rate) * log_nll,
        rate * ema_weight + (1.0 - rate),
    )


def save_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")


def bound_slug(bound: float) -> str:
    return f"{bound:.8g}".replace(".", "p")


def save_baseline_checkpoint_plot(
    output_dir: Path,
    bound: float,
    method: str,
    history: dict[str, list[float]],
) -> Path:
    checkpoint_dir = (
        output_dir
        / f"bound_{bound_slug(bound)}"
        / "baseline_checkpoints"
        / method.lower()
    )
    checkpoint_dir.mkdir(parents=True, exist_ok=True)
    figure = Figure(figsize=(8, 5), constrained_layout=True)
    axis = figure.add_subplot(111)
    axis.plot(history["epoch"], history["train_nll"], label="epoch mean")
    axis.plot(history["epoch"], history["ema_train_nll"], label="geometric EMA")
    axis.set_yscale("log")
    axis.set_xlabel("Epoch")
    axis.set_ylabel("Training NLL")
    axis.set_title(f"{method} | target Lipschitz bound {bound:.6g}")
    axis.grid(True, alpha=0.3)
    axis.legend()
    plot_path = checkpoint_dir / "final.png"
    figure.savefig(plot_path, dpi=150)
    figure.clear()
    return plot_path


def save_emm_checkpoint(
    output_dir: Path,
    bound: float,
    epoch: int,
    global_step: int,
    state: EMMState,
    ema_log_nll: jax.Array,
    ema_weight: jax.Array,
    history: dict[str, list[float]],
    config: Config,
    method: str = "Quadrature-EMM",
) -> Path:
    checkpoint_name = f"{method.lower().replace('-', '_')}_checkpoints"
    checkpoint_dir = output_dir / f"bound_{bound_slug(bound)}" / checkpoint_name
    checkpoint_dir.mkdir(parents=True, exist_ok=True)
    stem = f"epoch_{epoch:04d}_step_{global_step:07d}"
    state_path = checkpoint_dir / f"{stem}.eqx"
    equinox.tree_serialise_leaves(
        state_path,
        (state, ema_log_nll, ema_weight),
    )
    save_json(
        checkpoint_dir / f"{stem}.json",
        {
            "method": method,
            "bound": bound,
            "epoch": epoch,
            "global_step": global_step,
            "log_multiplier": float(state.log_multiplier),
            "multiplier": float(jnp.exp(state.log_multiplier)),
            "history": history,
            "config": asdict(config),
        },
    )

    epochs = np.asarray(history["epoch"])
    figure = Figure(figsize=(12, 8), constrained_layout=True)
    axes = figure.subplots(2, 2)
    axes[0, 0].plot(epochs, history["train_nll"], label="epoch mean")
    axes[0, 0].plot(epochs, history["ema_train_nll"], label="geometric EMA")
    axes[0, 0].set_yscale("log")
    axes[0, 0].set_title("Training NLL")
    axes[0, 0].legend()
    axes[0, 1].plot(epochs, 100 * np.asarray(history["test_accuracy"]))
    axes[0, 1].set_title("Test accuracy (%)")
    axes[1, 0].plot(epochs, history["lipschitz_bound"], label=method)
    axes[1, 0].axhline(bound, color="black", linestyle="--", label="target")
    axes[1, 0].set_yscale("log")
    axes[1, 0].set_title("Lipschitz upper bound")
    axes[1, 0].legend()
    axes[1, 1].plot(epochs, history["multiplier"])
    axes[1, 1].set_yscale("log")
    axes[1, 1].set_title("EMM multiplier")
    for axis in axes.flat:
        axis.set_xlabel("Epoch")
        axis.grid(True, alpha=0.3)
    figure.suptitle(f"{method} target Lipschitz bound {bound:.6g} — epoch {epoch}")
    plot_path = checkpoint_dir / f"{stem}.png"
    figure.savefig(plot_path, dpi=150)
    figure.savefig(checkpoint_dir / "latest.png", dpi=150)
    figure.clear()
    return state_path


def train_baseline(
    method: str,
    bound: float,
    train_images: np.ndarray,
    train_labels: np.ndarray,
    test_images: np.ndarray,
    test_labels: np.ndarray,
    config: Config,
    progress: tqdm,
    logger: logging.Logger,
    shelf: ResultsShelf,
) -> dict[str, Any]:
    prefix = f"runs/{config.dataset}/{bound_slug(bound)}/{method}"
    num_classes = int(max(train_labels.max(), test_labels.max())) + 1
    network = make_baseline(
        method,
        bound,
        jax.random.PRNGKey(config.seed),
        train_images.shape[1],
        num_classes - 1,
        config,
    )
    learning_rate = make_learning_rate_schedule(config, len(train_images))
    optimizer = optax.adam(learning_rate)
    step = make_unregularized_step(optimizer, config.ema_rate)
    optimizer_state = init_optimizer_state(optimizer, network)
    rng = np.random.default_rng(config.data_seed)
    train_images_device = jnp.asarray(train_images)
    train_labels_device = jnp.asarray(train_labels)
    test_images_device = jnp.asarray(test_images)
    test_labels_device = jnp.asarray(test_labels)
    ema_log_nll = jnp.zeros((), dtype=jnp.float32)
    ema_weight = jnp.zeros((), dtype=jnp.float32)
    epoch_train_nll = float("nan")
    test_accuracy = float("nan")
    history = {
        "epoch": [],
        "train_nll": [],
        "ema_train_nll": [],
        "test_accuracy": [],
        "lipschitz_bound": [],
    }

    logger.info(
        "START | bound=%.8g | method=%s | lr=%.3e->%.3e | lr_decay=linear",
        bound,
        method,
        config.learning_rate,
        config.final_learning_rate,
    )
    for epoch in range(1, config.epochs + 1):
        nll_sum = jnp.zeros((), dtype=jnp.float32)
        num_batches = 0
        for indices in training_index_batches(
            len(train_images), config.batch_size, rng
        ):
            network, optimizer_state, ema_log_nll, ema_weight, nll_sum = step(
                network,
                optimizer_state,
                ema_log_nll,
                ema_weight,
                nll_sum,
                train_images_device,
                train_labels_device,
                indices,
            )
            num_batches += 1
        epoch_train_nll = float(nll_sum) / num_batches
        ema_train_nll = float(jnp.exp(ema_log_nll / ema_weight))
        test_accuracy = float(
            get_accuracy(network, test_images_device, test_labels_device)
        )
        upper_bound = baseline_upper_bound(network, method)
        history["epoch"].append(epoch)
        history["train_nll"].append(epoch_train_nll)
        history["ema_train_nll"].append(ema_train_nll)
        history["test_accuracy"].append(test_accuracy)
        history["lipschitz_bound"].append(upper_bound)
        shelf[prefix + "/history"] = history
        progress.update(1)
        progress.set_postfix(
            dataset=config.dataset,
            bound=f"{bound:.3g}",
            method=method,
            epoch=epoch,
            nll=f"{epoch_train_nll:.3e}",
        )
        if epoch == 1 or epoch % config.log_every_epochs == 0:
            logger.info(
                "TRAIN | bound=%.8g | method=%s | epoch=%03d/%03d | "
                "train_nll=%.6e | ema_nll=%.6e | test_acc=%.2f%% | lip_ub=%.6e",
                bound,
                method,
                epoch,
                config.epochs,
                epoch_train_nll,
                ema_train_nll,
                100 * test_accuracy,
                upper_bound,
            )

    result = {
        "bound": bound,
        "method": method,
        "train_nll": epoch_train_nll,
        "ema_train_nll": float(jnp.exp(ema_log_nll / ema_weight)),
        "test_accuracy": test_accuracy,
        "lipschitz_upper_bound": baseline_upper_bound(network, method),
        "epochs": config.epochs,
    }
    checkpoint_plot_path = save_baseline_checkpoint_plot(
        Path(config.output_dir), bound, method, history
    )
    result["training_curve_path"] = str(checkpoint_plot_path)
    shelf[prefix + "/final_state"] = {
        "network": array_leaves(network),
        "ema_log_nll": float(ema_log_nll),
        "ema_weight": float(ema_weight),
    }
    shelf[prefix + "/result"] = result
    logger.info(
        "CHECKPOINT_PLOT | bound=%.8g | method=%s | path=%s",
        bound,
        method,
        checkpoint_plot_path,
    )
    logger.info("DONE | %s", json.dumps(result, sort_keys=True))
    return result


def train_emm(
    bound: float,
    train_images: np.ndarray,
    train_labels: np.ndarray,
    test_images: np.ndarray,
    test_labels: np.ndarray,
    config: Config,
    output_dir: Path,
    progress: tqdm,
    logger: logging.Logger,
    shelf: ResultsShelf,
    method: str = "Quadrature-EMM",
) -> dict[str, Any]:
    prefix = f"runs/{config.dataset}/{bound_slug(bound)}/{method}"
    num_classes = int(max(train_labels.max(), test_labels.max())) + 1
    network = make_emm_network(
        method,
        jax.random.PRNGKey(config.seed),
        train_images.shape[1],
        num_classes - 1,
        config,
    )
    learning_rate = make_learning_rate_schedule(config, len(train_images))
    optimizer = optax.adam(learning_rate, eps=config.emm_adam_eps)
    trainer = EMMTrainer(
        optimizer,
        get_batch_nll,
        use_warm_started_jacobi=config.emm_warm_started_jacobi,
    )
    state = trainer.initialize(network, config.emm_initial_multiplier)
    rng = np.random.default_rng(config.data_seed)
    ema_log_nll = jnp.asarray(0.0)
    ema_weight = jnp.asarray(0.0)
    global_step = 0
    completed_epoch = 0
    epoch_train_nll = float("nan")
    test_accuracy = float("nan")
    history = {
        "epoch": [],
        "train_nll": [],
        "ema_train_nll": [],
        "test_accuracy": [],
        "lipschitz_bound": [],
        "multiplier": [],
        "feasible_fraction": [],
    }
    emm_updates: list[dict[str, Any]] = []
    checkpoints: list[dict[str, Any]] = []

    logger.info(
        "START | bound=%.8g | method=%s | lr=%.3e->%.3e | lr_decay=linear | "
        "mu0=%.3e | update_rate=%.3g | update_period=%d",
        bound,
        method,
        config.learning_rate,
        config.final_learning_rate,
        config.emm_initial_multiplier,
        config.emm_update_rate,
        config.emm_update_period_steps,
    )
    try:
        for epoch in range(1, config.epochs + 1):
            epoch_nll = 0.0
            num_batches = 0
            num_feasible_batches = 0
            for x, y in training_batches(
                train_images, train_labels, config.batch_size, rng
            ):
                nll, step_lip, new_state = trainer.step(state, (x, y))
                if float(step_lip) <= bound:
                    ema_log_nll, ema_weight = update_geometric_ema(
                        nll, ema_log_nll, ema_weight, config.ema_rate
                    )
                    num_feasible_batches += 1
                state = new_state
                epoch_nll += float(nll)
                num_batches += 1
                global_step += 1
                if global_step % config.emm_update_period_steps == 0:
                    lip, state = trainer.lipschitz(state)
                    old_log_multiplier = state.log_multiplier
                    state = trainer.update_multiplier(
                        state, lip, bound, config.emm_update_rate
                    )
                    emm_updates.append(
                        {
                            "step": global_step,
                            "epoch": epoch,
                            "lip": float(lip),
                            "lip_ratio": float(lip / bound),
                            "log_multiplier_before": float(old_log_multiplier),
                            "log_multiplier_after": float(state.log_multiplier),
                        }
                    )
                    logger.info(
                        "EMM_UPDATE | bound=%.8g | method=%s | step=%07d | lip=%.6e | "
                        "lip_ratio=%.6e | log_mu=%+.6e->%+.6e | mu=%.6e",
                        bound,
                        method,
                        global_step,
                        float(lip),
                        float(lip / bound),
                        float(old_log_multiplier),
                        float(state.log_multiplier),
                        float(jnp.exp(state.log_multiplier)),
                    )

            epoch_train_nll = epoch_nll / num_batches
            ema_train_nll = float(jnp.exp(ema_log_nll / ema_weight))
            test_accuracy = float(get_accuracy(state.network, test_images, test_labels))
            lip_value, state = trainer.lipschitz(state)
            lip = float(lip_value)
            completed_epoch = epoch
            history["epoch"].append(epoch)
            history["train_nll"].append(epoch_train_nll)
            history["ema_train_nll"].append(ema_train_nll)
            history["test_accuracy"].append(test_accuracy)
            history["lipschitz_bound"].append(lip)
            history["multiplier"].append(float(jnp.exp(state.log_multiplier)))
            history["feasible_fraction"].append(num_feasible_batches / num_batches)
            shelf[prefix + "/history"] = history
            shelf[prefix + "/emm_updates"] = emm_updates
            progress.update(1)
            progress.set_postfix(
                dataset=config.dataset,
                bound=f"{bound:.3g}",
                method=method,
                epoch=epoch,
                nll=f"{epoch_train_nll:.3e}",
            )
            if epoch == 1 or epoch % config.log_every_epochs == 0:
                logger.info(
                    "TRAIN | bound=%.8g | method=%s | epoch=%03d/%03d | step=%07d | "
                    "train_nll=%.6e | ema_nll=%.6e | test_acc=%.2f%% | "
                    "lip_ub=%.6e | lip_ratio=%.6e | mu=%.6e",
                    bound,
                    method,
                    epoch,
                    config.epochs,
                    global_step,
                    epoch_train_nll,
                    ema_train_nll,
                    100 * test_accuracy,
                    lip,
                    lip / bound,
                    float(jnp.exp(state.log_multiplier)),
                )
            if epoch % config.checkpoint_every_epochs == 0:
                checkpoint_path = save_emm_checkpoint(
                    output_dir,
                    bound,
                    epoch,
                    global_step,
                    state,
                    ema_log_nll,
                    ema_weight,
                    history,
                    config,
                    method,
                )
                checkpoints.append(
                    {
                        "epoch": epoch,
                        "global_step": global_step,
                        "log_multiplier": float(state.log_multiplier),
                        "path": str(checkpoint_path),
                    }
                )
                shelf[prefix + "/checkpoints"] = checkpoints
                logger.info(
                    "CHECKPOINT | bound=%.8g | method=%s | path=%s",
                    bound,
                    method,
                    checkpoint_path,
                )
    except KeyboardInterrupt:
        checkpoint_path = save_emm_checkpoint(
            output_dir,
            bound,
            completed_epoch,
            global_step,
            state,
            ema_log_nll,
            ema_weight,
            history,
            config,
            method,
        )
        checkpoints.append(
            {
                "epoch": completed_epoch,
                "global_step": global_step,
                "log_multiplier": float(state.log_multiplier),
                "path": str(checkpoint_path),
            }
        )
        shelf[prefix + "/checkpoints"] = checkpoints
        shelf[prefix + "/final_state"] = {
            "emm_state": array_leaves(state),
            "ema_log_nll": float(ema_log_nll),
            "ema_weight": float(ema_weight),
            "epoch": completed_epoch,
            "global_step": global_step,
        }
        logger.warning(
            "INTERRUPTED | bound=%.8g | method=%s | epoch=%d | step=%d | "
            "checkpoint=%s",
            bound,
            method,
            completed_epoch,
            global_step,
            checkpoint_path,
        )
        raise

    result = {
        "bound": bound,
        "method": method,
        "train_nll": epoch_train_nll,
        "ema_train_nll": float(jnp.exp(ema_log_nll / ema_weight)),
        "test_accuracy": test_accuracy,
        "lipschitz_upper_bound": lip,
        "multiplier": float(jnp.exp(state.log_multiplier)),
        "log_multiplier": float(state.log_multiplier),
        "epochs": config.epochs,
    }
    shelf[prefix + "/final_state"] = {
        "emm_state": array_leaves(state),
        "ema_log_nll": float(ema_log_nll),
        "ema_weight": float(ema_weight),
        "epoch": completed_epoch,
        "global_step": global_step,
    }
    shelf[prefix + "/result"] = result
    logger.info("DONE | %s", json.dumps(result, sort_keys=True))
    return result


def save_results(
    output_dir: Path, results: list[dict[str, Any]], config: Config
) -> None:
    save_json(
        output_dir / "results.json",
        {
            "config": asdict(config),
            "bounds": config.bounds.tolist(),
            "results": results,
        },
    )
    with (output_dir / "results.csv").open("w", newline="") as csv_file:
        writer = csv.DictWriter(
            csv_file,
            fieldnames=("method", "lipschitz_constant", "train_loss", "test_accuracy"),
        )
        writer.writeheader()
        for result in results:
            writer.writerow(
                {
                    "method": result["method"],
                    "lipschitz_constant": result["lipschitz_upper_bound"],
                    "train_loss": result["ema_train_nll"],
                    "test_accuracy": result["test_accuracy"],
                }
            )
    if not results:
        return
    figure = Figure(figsize=(10, 6), constrained_layout=True)
    axis = figure.add_subplot(111)
    for method in (*config.baseline_methods, *EMM_METHODS):
        rows = [row for row in results if row["method"] == method]
        if not rows:
            continue
        rows.sort(key=lambda row: row["lipschitz_upper_bound"])
        axis.plot(
            [row["lipschitz_upper_bound"] for row in rows],
            [row["ema_train_nll"] for row in rows],
            marker="o",
            label=method,
        )
    axis.set_xscale("log")
    axis.set_yscale("log")
    axis.set_xlabel("Certified Lipschitz upper bound")
    axis.set_ylabel("Training NLL geometric EMA")
    axis.set_title(config.dataset)
    axis.grid(True, alpha=0.3)
    axis.legend()
    figure.savefig(output_dir / "summary.png", dpi=150)
    figure.clear()


def parse_args() -> Config:
    parser = argparse.ArgumentParser(
        description="Train Lipschitz baselines, Quadrature-EMM, and ReLU-EMM on log-spaced bounds."
    )
    parser.add_argument("--output-dir", default=Config.output_dir)
    parser.add_argument("--data-cache-dir", default=Config.data_cache_dir)
    parser.add_argument("--num-bounds", type=int, default=Config.num_bounds)
    parser.add_argument("--min-lipschitz", type=float, default=Config.min_lipschitz)
    parser.add_argument("--max-lipschitz", type=float, default=Config.max_lipschitz)
    parser.add_argument("--epochs", type=int, default=Config.epochs)
    parser.add_argument("--batch-size", type=int, default=Config.batch_size)
    parser.add_argument(
        "--learning-rate",
        type=float,
        default=Config.learning_rate,
        help="Initial Adam learning rate; every run decays it linearly to zero",
    )
    parser.add_argument(
        "--checkpoint-every", type=int, default=Config.checkpoint_every_epochs
    )
    parser.add_argument("--num-train-samples", type=int, default=None)
    parser.add_argument(
        "--emm-warm-started-jacobi",
        action="store_true",
        help="Use warm-started Jacobi instead of each EMM network's lip() method",
    )
    parser.add_argument(
        "--baselines",
        default=",".join(BASELINE_METHODS),
        help=f"Comma-separated subset of {','.join(ALL_BASELINE_METHODS)}",
    )
    args = parser.parse_args()
    methods = tuple(
        method.strip() for method in args.baselines.split(",") if method.strip()
    )
    unknown = sorted(set(methods) - set(ALL_BASELINE_METHODS))
    if unknown:
        parser.error(f"unknown baselines: {', '.join(unknown)}")
    if args.num_bounds < 1:
        parser.error("--num-bounds must be positive")
    if args.min_lipschitz <= 0 or args.max_lipschitz <= 0:
        parser.error("Lipschitz bounds must be positive")
    if args.min_lipschitz > args.max_lipschitz:
        parser.error("--min-lipschitz cannot exceed --max-lipschitz")
    if args.epochs < 1 or args.batch_size < 1 or args.checkpoint_every < 1:
        parser.error("epochs, batch size, and checkpoint interval must be positive")
    if args.learning_rate <= 0:
        parser.error("--learning-rate must be positive")
    return Config(
        output_dir=args.output_dir,
        data_cache_dir=args.data_cache_dir,
        num_bounds=args.num_bounds,
        min_lipschitz=args.min_lipschitz,
        max_lipschitz=args.max_lipschitz,
        epochs=args.epochs,
        batch_size=args.batch_size,
        learning_rate=args.learning_rate,
        checkpoint_every_epochs=args.checkpoint_every,
        num_train_samples=args.num_train_samples,
        emm_warm_started_jacobi=args.emm_warm_started_jacobi,
        baseline_methods=methods,
    )


def run_sweep(base_config: Config, logger: logging.Logger, shelf: ResultsShelf) -> int:
    base_output_dir = Path(base_config.output_dir)
    base_output_dir.mkdir(parents=True, exist_ok=True)
    save_json(
        base_output_dir / "config.json",
        {"datasets": DATASETS, "base_config": asdict(base_config)},
    )

    total_epochs = (
        len(DATASETS)
        * base_config.num_bounds
        * (len(base_config.baseline_methods) + len(EMM_METHODS))
        * base_config.epochs
    )
    progress = tqdm(
        total=total_epochs,
        desc="overall training",
        unit="epoch",
        dynamic_ncols=True,
        file=sys.stdout,
    )
    active_config = base_config
    active_output_dir = base_output_dir / DATASETS[0]
    active_results: list[dict[str, Any]] = []

    try:
        for dataset_index, dataset_name in enumerate(DATASETS, start=1):
            active_output_dir = base_output_dir / dataset_name
            active_config = replace(
                base_config,
                dataset=dataset_name,
                output_dir=str(active_output_dir),
            )
            active_output_dir.mkdir(parents=True, exist_ok=True)
            save_json(active_output_dir / "config.json", asdict(active_config))
            shelf[f"datasets/{dataset_name}/config"] = asdict(active_config)
            shelf[f"datasets/{dataset_name}/bounds"] = active_config.bounds.tolist()
            train_images, train_labels, test_images, test_labels = load_dataset_split(
                active_config
            )
            steps_per_epoch = len(train_images) // active_config.batch_size
            if steps_per_epoch == 0:
                raise ValueError("batch_size exceeds the number of training samples")
            shelf[f"datasets/{dataset_name}/split_sizes"] = {
                "train": len(train_images),
                "test": len(test_images),
                "steps_per_epoch": steps_per_epoch,
            }

            logger.info(
                "DATASET_START | %d/%d | dataset=%s | output=%s",
                dataset_index,
                len(DATASETS),
                dataset_name,
                active_output_dir,
            )
            logger.info("bounds=%s", np.array2string(active_config.bounds, precision=8))
            logger.info(
                "dataset=%s | train=%d | test=%d | steps/epoch=%d | "
                "epochs/run=%d | lr=%.3e->%.3e | lr_decay=linear",
                dataset_name,
                len(train_images),
                len(test_images),
                steps_per_epoch,
                active_config.epochs,
                active_config.learning_rate,
                active_config.final_learning_rate,
            )
            logger.info(
                "baselines=%s | emm_methods=%s | output=%s",
                active_config.baseline_methods,
                EMM_METHODS,
                active_output_dir,
            )

            active_results = []
            for bound_index, bound_value in enumerate(active_config.bounds, start=1):
                bound = float(bound_value)
                logger.info(
                    "BOUND_START | dataset=%s | %d/%d | target=%.8g",
                    dataset_name,
                    bound_index,
                    active_config.num_bounds,
                    bound,
                )
                for method in active_config.baseline_methods:
                    active_results.append(
                        train_baseline(
                            method,
                            bound,
                            train_images,
                            train_labels,
                            test_images,
                            test_labels,
                            active_config,
                            progress,
                            logger,
                            shelf,
                        )
                    )
                    save_results(active_output_dir, active_results, active_config)
                    shelf[f"results/{dataset_name}"] = active_results
                    shelf.flush_logs()
                for method in EMM_METHODS:
                    active_results.append(
                        train_emm(
                            bound,
                            train_images,
                            train_labels,
                            test_images,
                            test_labels,
                            active_config,
                            active_output_dir,
                            progress,
                            logger,
                            shelf,
                            method=method,
                        )
                    )
                    save_results(active_output_dir, active_results, active_config)
                    shelf[f"results/{dataset_name}"] = active_results
                    shelf.flush_logs()
                logger.info(
                    "BOUND_DONE | dataset=%s | %d/%d | target=%.8g",
                    dataset_name,
                    bound_index,
                    active_config.num_bounds,
                    bound,
                )

            logger.info(
                "DATASET_DONE | dataset=%s | runs=%d | results=%s",
                dataset_name,
                len(active_results),
                active_output_dir / "results.json",
            )
    except KeyboardInterrupt:
        logger.warning(
            "Sweep interrupted during %s; completed results are in %s",
            active_config.dataset,
            active_output_dir,
        )
        save_results(active_output_dir, active_results, active_config)
        shelf.finish("interrupted")
        return 130
    finally:
        progress.close()

    logger.info("SWEEP_DONE | datasets=%s | output=%s", DATASETS, base_output_dir)
    return 0


def main() -> int:
    base_config = parse_args()
    logger = configure_logging()
    with ResultsShelf(
        "mnist_lipschitz_sweep",
        base_config,
        {
            "datasets": DATASETS,
            "emm_methods": EMM_METHODS,
            "output_dir": str(base_config.output_dir),
        },
    ) as shelf:
        logger.addHandler(ShelfLogHandler(shelf))
        logger.info("SHELF | path=%s", shelf.path)
        return run_sweep(base_config, logger, shelf)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/reproducibility/pythagorean_network/__init__.py <==
from .emm import (
    EMMState,
    EMMTrainer,
    warm_started_lipschitz,
    warm_started_operator_norm,
)
from .quadrature import QuadratureNetwork, helmert

__all__ = (
    "EMMState",
    "EMMTrainer",
    "QuadratureNetwork",
    "helmert",
    "warm_started_lipschitz",
    "warm_started_operator_norm",
)


==> anc/reproducibility/pythagorean_network/baseline/__init__.py <==
"""Baseline implementations of Lipschitz-bounded neural networks."""

from .direct_parameterization_WM2023 import MLP as LBDN_MLP
from .direct_parameterization_WM2023 import SandwichLayer
from .groupsort import MLP as GroupSortMLP
from .unified_algebraic import MLP as UnifiedAlgebraicMLP

__all__ = ["LBDN_MLP", "SandwichLayer", "GroupSortMLP", "UnifiedAlgebraicMLP"]


==> anc/reproducibility/pythagorean_network/baseline/direct_parameterization_WM2023.py <==
"""Direct Parameterization for Lipschitz-Bounded Deep Networks (LBDN).

Implementation of the sandwich-layer parameterization from:
    Manchester & Revay (2023), "Lipschitz-Bounded Deep Networks"
    https://arxiv.org/abs/2310.02820

This implements the 1-Lipschitz sandwich layer (Eq. 14 in the paper):
    h_out = sqrt(2) * A^T * Psi * sigma(sqrt(2) * Psi^{-1} * B * h_in + b)

where A, B are constructed via the Cayley transform to ensure orthogonality,
and Psi = diag(exp(d)) is a positive diagonal scaling matrix.

The full LBDN model (Eq. 13) with Lipschitz bound gamma:
    h_0 = sqrt(gamma) * x
    h_{k+1} = sqrt(2) * A_k^T * Psi_k * sigma(sqrt(2) * Psi_k^{-1} * B_k * h_k + b_k)
    y = sqrt(gamma) * B_L * h_L + b_L
"""

from typing import Callable, List, Sequence

import equinox
import jax
from jax import numpy as jnp


def cayley(X: jax.Array, Y: jax.Array) -> tuple[jax.Array, jax.Array]:
    """Cayley transform for orthogonal matrix parameterization.

    Given X in R^{m x m} and Y in R^{n x m}, returns Q = [A; B] such that Q^T Q = I.

    From Eq. (5) in the paper:
        Z = X - X^T + Y^T Y
        A = (I + Z)^{-1} (I - Z)
        B = -2 Y (I + Z)^{-1}

    Args:
        X: Skew-symmetric-like matrix, shape (m, m)
        Y: Arbitrary matrix, shape (n, m)

    Returns:
        A: Orthogonal factor, shape (m, m)
        B: Orthogonal factor, shape (n, m)
        Such that A^T A + B^T B = I
    """
    m = X.shape[0]
    Z = X - X.T + Y.T @ Y
    I = jnp.eye(m)
    IpZ_inv = jnp.linalg.inv(I + Z)
    A = IpZ_inv @ (I - Z)
    B = -2 * Y @ IpZ_inv
    return A, B


class SandwichLayer(equinox.Module):
    """1-Lipschitz sandwich layer from Manchester & Revay 2023.

    Implements (Eq. 14):
        h_out = sqrt(2) * A^T * Psi * sigma(sqrt(2) * Psi^{-1} * B * h_in + b)

    where [A^T; B^T] = cayley([X; Y]) and Psi = diag(exp(d)).
    """

    X: jax.Array  # shape (out_dim, out_dim)
    Y: jax.Array  # shape (in_dim, out_dim)
    d: jax.Array  # shape (out_dim,)
    b: jax.Array  # shape (out_dim,)
    activation: Callable = equinox.field(static=True)

    def __init__(
        self,
        in_dim: int,
        out_dim: int,
        key: jax.Array,
        activation: Callable = jax.nn.relu,
    ):
        """Initialize a 1-Lipschitz sandwich layer.

        Args:
            in_dim: Input dimension
            out_dim: Output dimension
            key: JAX random key
            activation: Activation function (default: ReLU)
        """
        k1, k2 = jax.random.split(key, 2)

        # Initialize X as skew-symmetric
        X_raw = jax.random.normal(k1, (out_dim, out_dim)) * 0.1
        self.X = (X_raw - X_raw.T) / 2

        # Initialize Y
        self.Y = jax.random.normal(k2, (in_dim, out_dim)) * (in_dim**-0.5)

        # Initialize d (log-scale for Psi)
        self.d = jnp.zeros(out_dim)

        # Initialize bias
        self.b = jnp.zeros(out_dim)

        self.activation = activation

    def __call__(self, h_in: jax.Array) -> jax.Array:
        """Forward pass through the sandwich layer.

        Args:
            h_in: Input, shape (in_dim,)

        Returns:
            h_out: Output, shape (out_dim,)
        """
        h_in = jnp.atleast_1d(h_in)

        # Compute A, B from Cayley transform
        A, B = cayley(self.X, self.Y)

        # Psi = diag(exp(d))
        psi = jnp.exp(self.d)
        psi_inv = jnp.exp(-self.d)

        # Pre-activation: sqrt(2) * Psi^{-1} * B * h_in + b
        z = jnp.sqrt(2.0) * psi_inv * (B.T @ h_in) + self.b

        # Activation
        z = self.activation(z)

        # Post-activation: sqrt(2) * A^T * Psi * z
        h_out = jnp.sqrt(2.0) * (A @ (psi * z))
        return h_out


class InputLayer(equinox.Module):
    """Input scaling layer: h_0 = sqrt(gamma) * x."""

    gamma: float = equinox.field(static=True)

    def __init__(self, gamma: float):
        self.gamma = gamma

    def __call__(self, x: jax.Array) -> jax.Array:
        return jnp.sqrt(self.gamma) * jnp.atleast_1d(x)


class OutputLayer(equinox.Module):
    """Output layer: y = sqrt(gamma) * B_L * h_L + b_L.

    Uses Cayley parameterization for B_L to ensure bounded operator norm.
    """

    X: jax.Array  # shape (in_dim, in_dim)
    Y: jax.Array  # shape (out_dim, in_dim)
    b: jax.Array  # shape (out_dim,)
    gamma: float = equinox.field(static=True)

    def __init__(
        self,
        in_dim: int,
        out_dim: int,
        gamma: float,
        key: jax.Array,
    ):
        k1, k2 = jax.random.split(key, 2)

        # Initialize X as skew-symmetric
        X_raw = jax.random.normal(k1, (in_dim, in_dim)) * 0.1
        self.X = (X_raw - X_raw.T) / 2

        # Initialize Y
        self.Y = jax.random.normal(k2, (out_dim, in_dim)) * (in_dim**-0.5)

        # Bias
        self.b = jnp.zeros(out_dim)

        self.gamma = gamma

    def __call__(self, h: jax.Array) -> jax.Array:
        h = jnp.atleast_1d(h)

        # Get B from Cayley transform
        _, B = cayley(self.X, self.Y)

        # y = sqrt(gamma) * B * h + b
        return jnp.sqrt(self.gamma) * (B @ h) + self.b


class MLP(equinox.Module):
    """Lipschitz-Bounded Deep Network (LBDN) using direct parameterization.

    Implements the full LBDN model from Manchester & Revay 2023 (Eq. 13):
        h_0 = sqrt(gamma) * x
        h_{k+1} = sqrt(2) * A_k^T * Psi_k * sigma(sqrt(2) * Psi_k^{-1} * B_k * h_k + b_k)
        y = sqrt(gamma) * B_L * h_L + b_L

    The network is guaranteed to have Lipschitz constant <= gamma.
    """

    input_layer: InputLayer
    hidden_layers: List[SandwichLayer]
    output_layer: OutputLayer
    gamma: float = equinox.field(static=True)

    def __init__(
        self,
        input_dim: int,
        hidden_dims: Sequence[int],
        output_dim: int,
        gamma: float = 1.0,
        activation: Callable = jax.nn.relu,
        key: jax.Array = None,
    ):
        """Initialize an LBDN network.

        Args:
            input_dim: Input dimension
            hidden_dims: Sequence of hidden layer dimensions
            output_dim: Output dimension
            gamma: Lipschitz bound (default: 1.0)
            activation: Activation function (default: ReLU)
            key: JAX random key
        """
        if key is None:
            key = jax.random.PRNGKey(0)

        self.gamma = gamma

        # Input scaling layer
        self.input_layer = InputLayer(gamma)

        # Build dimension list for hidden layers
        dims = [input_dim] + list(hidden_dims)

        # Hidden sandwich layers
        num_hidden = len(hidden_dims)
        keys = jax.random.split(key, num_hidden + 1)

        self.hidden_layers = []
        for i in range(num_hidden):
            self.hidden_layers.append(
                SandwichLayer(
                    in_dim=dims[i],
                    out_dim=dims[i + 1],
                    key=keys[i],
                    activation=activation,
                )
            )

        # Output layer
        last_hidden_dim = hidden_dims[-1] if hidden_dims else input_dim
        self.output_layer = OutputLayer(
            in_dim=last_hidden_dim,
            out_dim=output_dim,
            gamma=gamma,
            key=keys[-1],
        )

    def __call__(self, x: jax.Array) -> jax.Array:
        """Forward pass through the LBDN.

        Args:
            x: Input, shape (input_dim,)

        Returns:
            y: Output, shape (output_dim,)
        """
        # h_0 = sqrt(gamma) * x
        h = self.input_layer(x)

        # Hidden layers
        for layer in self.hidden_layers:
            h = layer(h)

        # Output layer
        y = self.output_layer(h)

        return y

    @equinox.filter_jit
    def lip(self) -> float:
        """Compute the Lipschitz constant upper bound (<= gamma)."""
        return self.gamma


==> anc/reproducibility/pythagorean_network/baseline/groupsort.py <==
"""GroupSort-based Lipschitz MLP implementations.

Reference:
    Anil, Lucas, & Grosse (2019), "Sorting out Lipschitz function approximation"
    https://proceedings.mlr.press/v97/anil19a.html

Provides two weight-constraint strategies:
    1. Bjorck orthonormalization (iterative projection onto Stiefel manifold)
    2. Cayley parameterization (reusing the Cayley transform from WM2023)

The MLP class is duck-typed to match polyactivation.MLP:
    - __call__(x) for forward pass
    - lip(p=2) for Lipschitz constant upper bound
"""

from typing import Callable, List, Literal, Sequence, Union

import equinox
import jax
from jax import numpy as jnp

from .direct_parameterization_WM2023 import cayley

# ---------------------------------------------------------------------------
# GroupSort activation
# ---------------------------------------------------------------------------


def groupsort(x: jax.Array, group_size: int = 2) -> jax.Array:
    """GroupSort activation: sort pre-activations within groups.

    Args:
        x: Input vector, shape (n,). n must be divisible by group_size.
        group_size: Number of elements per group.
            - 2: MaxMin
            - n: FullSort

    Returns:
        Sorted vector, same shape as x.
    """
    n = x.shape[-1]
    if group_size == n:
        return jnp.sort(x)
    groups = x.reshape(-1, group_size)
    sorted_groups = jnp.sort(groups, axis=-1)
    return sorted_groups.reshape(n)


# ---------------------------------------------------------------------------
# Bjorck orthonormalization
# ---------------------------------------------------------------------------


def bjorck_orthonormalize(
    W: jax.Array, num_iters: int = 15, order: int = 1
) -> jax.Array:
    """Bjorck orthonormalization: project W onto the closest orthonormal matrix.

    Implements the iterative algorithm from Bjorck & Bowie (1971):
        A_{k+1} = A_k (I + sum_{j=1}^{order} C(-1/2, j) Q_k^j)
    where Q_k = I - A_k^T A_k and C(-1/2, j) = binom(-1/2, j) * (-1)^j.

    For rectangular (m, n) with m > n, operates on the thin factor.

    Args:
        W: Weight matrix, shape (out_dim, in_dim).
        num_iters: Number of Bjorck iterations.
        order: Taylor expansion order p (1 is standard).

    Returns:
        Orthonormalized matrix with the same shape as W.
    """
    m, n = W.shape
    transpose = False
    if m < n:
        W = W.T
        m, n = W.shape
        transpose = True

    # Each iteration maps a singular value s to s * (truncated series of
    # (1 - q)^(-1/2), q = 1 - s^2); at order 1, s(3 - s^2)/2 diverges for s > sqrt(5).
    # Scaling the largest singular value to 1 keeps every iterate's singular values in
    # [0, 1], so the iteration cannot diverge and the 1-Lipschitz claim holds even
    # before convergence. The limit (the polar factor) does not depend on the scale,
    # so no gradient is taken through it.
    scale = jnp.sqrt(jnp.linalg.eigvalsh(W.T @ W)[-1])
    A = W / jax.lax.stop_gradient(scale)

    I = jnp.eye(n)

    def _step(A, _):
        Q = I - A.T @ A
        # order-1 Taylor expansion: A_{k+1} = A_k (I + 0.5 * Q)
        if order == 1:
            A = A @ (I + 0.5 * Q)
        elif order == 2:
            A = A @ (I + 0.5 * Q + 0.375 * Q @ Q)
        else:
            # General case using binomial coefficients
            correction = I
            Q_pow = Q
            coeff = 0.5  # binom(-1/2, 1) * (-1)
            for j in range(1, order + 1):
                if j > 1:
                    Q_pow = Q_pow @ Q
                    coeff = coeff * (-0.5 - j + 1) / j * (-1)
                correction = correction + coeff * Q_pow
            A = A @ correction
        return A, None

    A, _ = jax.lax.scan(_step, A, None, length=num_iters)

    if transpose:
        A = A.T
    return A


# ---------------------------------------------------------------------------
# Bjorck-orthonormalized layer
# ---------------------------------------------------------------------------


class BjorckLayer(equinox.Module):
    """Linear layer with Bjorck-orthonormalized weights + GroupSort activation.

    The learnable weight matrix W_raw is unconstrained; orthonormalization is
    applied during the forward pass. At test time, one can orthonormalize once
    and store the result.
    """

    W_raw: jax.Array  # shape (out_dim, in_dim)
    b: jax.Array  # shape (out_dim,)
    group_size: int = equinox.field(static=True)
    bjorck_iters: int = equinox.field(static=True)
    bjorck_order: int = equinox.field(static=True)
    use_activation: bool = equinox.field(static=True)

    def __init__(
        self,
        in_dim: int,
        out_dim: int,
        key: jax.Array,
        group_size: int = 2,
        bjorck_iters: int = 15,
        bjorck_order: int = 1,
        use_activation: bool = True,
    ):
        self.W_raw = jax.random.normal(key, (out_dim, in_dim)) * (in_dim**-0.5)
        self.b = jnp.zeros(out_dim)
        self.group_size = group_size
        self.bjorck_iters = bjorck_iters
        self.bjorck_order = bjorck_order
        self.use_activation = use_activation

    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        W = bjorck_orthonormalize(self.W_raw, self.bjorck_iters, self.bjorck_order)
        h = W @ x + self.b
        if self.use_activation:
            h = groupsort(h, self.group_size)
        return h

    def squared_lip2(self):
        return 1.0

    def lip(self, p=2):
        if p == 2:
            return 1.0
        W = bjorck_orthonormalize(self.W_raw, self.bjorck_iters, self.bjorck_order)
        return jnp.linalg.norm(W, ord=p)


# ---------------------------------------------------------------------------
# Cayley-parameterized layer with GroupSort
# ---------------------------------------------------------------------------


class CayleyGroupSortLayer(equinox.Module):
    """Cayley-parameterized linear layer + GroupSort activation.

    Uses the Cayley transform to parameterize an orthonormal weight matrix,
    then applies GroupSort as the activation. Since GroupSort is norm-preserving,
    no Psi scaling is needed (unlike the sandwich layer for scalar activations).
    """

    X: jax.Array  # shape (out_dim, out_dim) — skew-symmetric seed
    Y: jax.Array  # shape (in_dim, out_dim)
    b: jax.Array  # shape (out_dim,)
    group_size: int = equinox.field(static=True)
    use_activation: bool = equinox.field(static=True)

    def __init__(
        self,
        in_dim: int,
        out_dim: int,
        key: jax.Array,
        group_size: int = 2,
        use_activation: bool = True,
    ):
        k1, k2 = jax.random.split(key, 2)
        X_raw = jax.random.normal(k1, (out_dim, out_dim)) * 0.1
        self.X = (X_raw - X_raw.T) / 2
        self.Y = jax.random.normal(k2, (in_dim, out_dim)) * (in_dim**-0.5)
        self.b = jnp.zeros(out_dim)
        self.group_size = group_size
        self.use_activation = use_activation

    def _weight_matrix(self):
        """Compute the orthonormal weight matrix B^T from Cayley(X, Y)."""
        _, B = cayley(self.X, self.Y)
        return B.T  # shape (out_dim, in_dim)

    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        W = self._weight_matrix()
        h = W @ x + self.b
        if self.use_activation:
            h = groupsort(h, self.group_size)
        return h

    def squared_lip2(self):
        return 1.0

    def lip(self, p=2):
        if p == 2:
            return 1.0
        W = self._weight_matrix()
        return jnp.linalg.norm(W, ord=p)


# ---------------------------------------------------------------------------
# Bias layer (matches polyactivation.BiasLayer interface)
# ---------------------------------------------------------------------------


class BiasLayer(equinox.Module):
    bias: jax.Array

    def __init__(self, out_dim: int):
        self.bias = jnp.zeros(out_dim)

    def __call__(self, x: jax.Array) -> jax.Array:
        return jnp.atleast_1d(x) + self.bias

    def squared_lip2(self):
        return 1.0

    def lip(self, p=2):
        return 1.0


# ---------------------------------------------------------------------------
# MLP
# ---------------------------------------------------------------------------


class MLP(equinox.Module):
    """GroupSort MLP with certified Lipschitz bound.

    Duck-typed to match polyactivation.MLP:
        - __call__(x) for forward pass
        - lip(p=2) for Lipschitz constant upper bound
        - squared_lip2() for squared Lipschitz constant

    Supports two weight-constraint methods:
        - "bjorck": Bjorck orthonormalization (applied during forward pass)
        - "cayley": Cayley parameterization (exact orthonormality by construction)

    The network is guaranteed to have Lipschitz constant <= gamma (2-norm).
    """

    layers: List[Union[BjorckLayer, CayleyGroupSortLayer, BiasLayer]]
    gamma: float = equinox.field(static=True)

    def __init__(
        self,
        input_dim: int,
        hidden_dims: Sequence[int],
        output_dim: int,
        group_size: int = 2,
        gamma: float = 1.0,
        method: Literal["bjorck", "cayley"] = "bjorck",
        key: jax.Array = None,
        bjorck_iters: int = 15,
        bjorck_order: int = 1,
        use_bias: bool = True,
    ):
        """Initialize a GroupSort MLP.

        Args:
            input_dim: Input dimension.
            hidden_dims: Sequence of hidden layer dimensions.
            output_dim: Output dimension.
            group_size: GroupSort group size (2 = MaxMin, hidden_dim = FullSort).
            gamma: Lipschitz bound (network Lip constant <= gamma).
            method: Weight constraint method ("bjorck" or "cayley").
            key: JAX random key.
            bjorck_iters: Number of Bjorck iterations (only for method="bjorck").
            bjorck_order: Bjorck Taylor expansion order (only for method="bjorck").
            use_bias: Whether to add a bias layer at the output.
        """
        if key is None:
            key = jax.random.PRNGKey(0)

        self.gamma = gamma

        dims = [input_dim] + list(hidden_dims) + [output_dim]
        num_layers = len(dims) - 1
        keys = jax.random.split(key, num_layers)

        self.layers = []
        for i in range(num_layers):
            is_last = i == num_layers - 1
            if method == "bjorck":
                self.layers.append(
                    BjorckLayer(
                        in_dim=dims[i],
                        out_dim=dims[i + 1],
                        key=keys[i],
                        group_size=group_size,
                        bjorck_iters=bjorck_iters,
                        bjorck_order=bjorck_order,
                        use_activation=not is_last,
                    )
                )
            elif method == "cayley":
                self.layers.append(
                    CayleyGroupSortLayer(
                        in_dim=dims[i],
                        out_dim=dims[i + 1],
                        key=keys[i],
                        group_size=group_size,
                        use_activation=not is_last,
                    )
                )
            else:
                raise ValueError(f"Unknown method: {method!r}")

        if use_bias:
            self.layers.append(BiasLayer(out_dim=output_dim))

    @equinox.filter_jit
    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        x = x * jnp.sqrt(self.gamma)
        for layer in self.layers:
            x = layer(x)
        x = x * jnp.sqrt(self.gamma)
        return x

    @equinox.filter_jit
    def squared_lip2(self):
        return jnp.prod(jnp.array([layer.squared_lip2() for layer in self.layers]))

    @equinox.filter_jit
    def lip(self, p=2):
        if p == 2:
            return self.gamma * jnp.sqrt(self.squared_lip2())
        return self.gamma * jnp.prod(jnp.array([layer.lip(p) for layer in self.layers]))


==> anc/reproducibility/pythagorean_network/baseline/unified_algebraic.py <==
"""Unified Algebraic 1-Lipschitz layers (AOL, CPL, SLL).

Reference:
    Araujo, Havens, Delattre, Allauzen & Hu (2023),
    "A Unified Algebraic Perspective on Lipschitz Neural Networks"
    https://openreview.net/forum?id=k71IGLC8cfc

All three variants derive from the same SDP condition (Theorem 1):
    For W in R^{m x n}, if there exists a nonsingular diagonal T such that
    W^T W - T <= 0, then:
        Statement 1: g(x) = W T^{-1/2} x + b                         is 1-Lipschitz.
        Statement 2: h(x) = x - 2 W T^{-1} sigma(W^T x + b)         is 1-Lipschitz
                     (for sigma = ReLU, tanh, or sigmoid).

Layer modes:
    AOL  — Almost Orthogonal Layer (Statement 1).
           T = diag(sum_j |W^T W|_{ij}).
    CPL  — Convex Potential Layer (Statement 2).
           T = ||W||_2^2 I.
    SLL  — SDP-based Lipschitz Layer (Statement 2).
           T = diag(sum_j |W^T W|_{ij} * exp(q_j) / exp(q_i)).
           Uses the exponential-scaling fix from the paper's erratum.

The MLP class is duck-typed to match the other baselines:
    - __call__(x) for forward pass
    - lip(p=2) for Lipschitz constant upper bound
"""

from typing import Callable, List, Literal, Sequence, Union

import equinox
import jax
from jax import numpy as jnp

from .direct_parameterization_WM2023 import cayley

# ---------------------------------------------------------------------------
# Individual layer types
# ---------------------------------------------------------------------------


class AOLLayer(equinox.Module):
    """Almost Orthogonal Layer (non-residual, Statement 1 of Theorem 1).

    g(x) = W T^{-1/2} x + b
    where T = diag(sum_j |W^T W|_{ij}).
    """

    W: jax.Array  # shape (out_dim, in_dim)
    b: jax.Array  # shape (out_dim,)
    activation: Callable = equinox.field(static=True)
    use_activation: bool = equinox.field(static=True)

    def __init__(
        self,
        in_dim: int,
        out_dim: int,
        key: jax.Array,
        activation: Callable = jax.nn.relu,
        use_activation: bool = True,
    ):
        self.W = jax.random.normal(key, (out_dim, in_dim)) * (in_dim**-0.5)
        self.b = jnp.zeros(out_dim)
        self.activation = activation
        self.use_activation = use_activation

    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        W = self.W
        # T = diag(sum_j |W^T W|_{ij})
        WtW = W.T @ W  # shape (in_dim, in_dim)
        t = jnp.abs(WtW).sum(axis=1)  # shape (in_dim,)
        # T^{-1/2} is diag(1/sqrt(t))
        t_inv_sqrt = jnp.where(t > 0, 1.0 / jnp.sqrt(t), 0.0)
        # g(x) = W T^{-1/2} x + b  =  W diag(t_inv_sqrt) x + b
        h = W @ (t_inv_sqrt * x) + self.b
        if self.use_activation:
            h = self.activation(h)
        return h

    def lip(self, p=2):
        return 1.0


class CPLLayer(equinox.Module):
    """Convex Potential Layer (residual, Statement 2 of Theorem 1).

    h(x) = x - 2 W T^{-1} sigma(W^T x + b)
    where T = ||W||_2^2 I, i.e.
    h(x) = x - (2 / ||W||_2^2) W sigma(W^T x + b).

    Requires in_dim == out_dim (residual connection).
    """

    W: jax.Array  # shape (n, n) — square
    b: jax.Array  # shape (n,)
    activation: Callable = equinox.field(static=True)

    def __init__(
        self,
        dim: int,
        key: jax.Array,
        activation: Callable = jax.nn.relu,
    ):
        self.W = jax.random.normal(key, (dim, dim)) * (dim**-0.5)
        self.b = jnp.zeros(dim)
        self.activation = activation

    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        W = self.W
        # ||W||_2^2 via largest singular value squared
        sigma_max_sq = jnp.linalg.norm(W, ord=2) ** 2
        # h(x) = x - (2 / ||W||_2^2) W sigma(W^T x + b)
        z = self.activation(W.T @ x + self.b)
        return x - (2.0 / sigma_max_sq) * (W @ z)

    def lip(self, p=2):
        return 1.0


class SLLLayer(equinox.Module):
    """SDP-based Lipschitz Layer (residual, Statement 2 of Theorem 1).

    h(x) = x - 2 W T^{-1} sigma(W^T x + b)
    where T = diag(sum_j |W^T W|_{ij} * exp(q_j) / exp(q_i)).

    Uses the exponential-scaling parameterization from the paper's erratum
    for numerical stability.

    Requires in_dim == out_dim (residual connection).
    """

    W: jax.Array  # shape (n, n) — square
    q: jax.Array  # shape (n,) — log-scaling parameters
    b: jax.Array  # shape (n,)
    activation: Callable = equinox.field(static=True)

    def __init__(
        self,
        dim: int,
        key: jax.Array,
        activation: Callable = jax.nn.relu,
    ):
        k1, k2 = jax.random.split(key, 2)
        self.W = jax.random.normal(k1, (dim, dim)) * (dim**-0.5)
        self.q = jnp.zeros(dim)
        self.b = jnp.zeros(dim)
        self.activation = activation

    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        W = self.W
        q = self.q
        n = W.shape[0]

        # |W^T W|_{ij}
        WtW_abs = jnp.abs(W.T @ W)  # shape (n, n)

        # Scaling ratios: exp(q_j) / exp(q_i) = exp(q_j - q_i)
        # ratios[i, j] = exp(q[j] - q[i])
        ratios = jnp.exp(q[None, :] - q[:, None])  # shape (n, n)

        # T = diag(sum_j |W^T W|_{ij} * ratios_{ij})
        t = (WtW_abs * ratios).sum(axis=1)  # shape (n,)

        # T^{-1} is diag(1/t)
        t_inv = jnp.where(t > 0, 1.0 / t, 0.0)

        # h(x) = x - 2 W diag(t_inv) sigma(W^T x + b)
        z = self.activation(W.T @ x + self.b)
        return x - 2.0 * (W @ (t_inv * z))

    def lip(self, p=2):
        return 1.0


# ---------------------------------------------------------------------------
# Input / Output projection layers (for CPL/SLL residual networks)
# ---------------------------------------------------------------------------


class InputProjection(equinox.Module):
    """Project from input_dim to hidden_dim using a Cayley-parameterized
    orthonormal matrix, scaled by sqrt(gamma).

    y = sqrt(gamma) * B^T x
    """

    X: jax.Array  # shape (hidden_dim, hidden_dim)
    Y: jax.Array  # shape (input_dim, hidden_dim)
    gamma: float = equinox.field(static=True)

    def __init__(self, input_dim: int, hidden_dim: int, gamma: float, key: jax.Array):
        k1, k2 = jax.random.split(key, 2)
        X_raw = jax.random.normal(k1, (hidden_dim, hidden_dim)) * 0.1
        self.X = (X_raw - X_raw.T) / 2
        self.Y = jax.random.normal(k2, (input_dim, hidden_dim)) * (input_dim**-0.5)
        self.gamma = gamma

    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        _, B = cayley(self.X, self.Y)
        return jnp.sqrt(self.gamma) * (B.T @ x)

    def lip(self, p=2):
        return jnp.sqrt(self.gamma)


class OutputProjection(equinox.Module):
    """Project from hidden_dim to output_dim using a Cayley-parameterized
    orthonormal matrix, scaled by sqrt(gamma), plus bias.

    y = sqrt(gamma) * B^T h + b
    """

    X: jax.Array  # shape (hidden_dim, hidden_dim)
    Y: jax.Array  # shape (output_dim, hidden_dim)
    b: jax.Array  # shape (output_dim,)
    gamma: float = equinox.field(static=True)

    def __init__(self, hidden_dim: int, output_dim: int, gamma: float, key: jax.Array):
        k1, k2 = jax.random.split(key, 2)
        X_raw = jax.random.normal(k1, (hidden_dim, hidden_dim)) * 0.1
        self.X = (X_raw - X_raw.T) / 2
        self.Y = jax.random.normal(k2, (output_dim, hidden_dim)) * (hidden_dim**-0.5)
        self.b = jnp.zeros(output_dim)
        self.gamma = gamma

    def __call__(self, h: jax.Array) -> jax.Array:
        h = jnp.atleast_1d(h)
        _, B = cayley(self.X, self.Y)
        # B is (output_dim, hidden_dim), so B @ h maps hidden_dim -> output_dim
        return jnp.sqrt(self.gamma) * (B @ h) + self.b

    def lip(self, p=2):
        return jnp.sqrt(self.gamma)


# ---------------------------------------------------------------------------
# MLP
# ---------------------------------------------------------------------------


class MLP(equinox.Module):
    """Unified Algebraic Lipschitz MLP (AOL, CPL, or SLL).

    Duck-typed to match the other baselines:
        - __call__(x) for forward pass
        - lip(p=2) for Lipschitz constant upper bound

    Network architecture depends on mode:

    AOL (non-residual):
        h_0 = sqrt(gamma) * x
        h_{k+1} = activation(W_k T_k^{-1/2} h_k + b_k)   (last layer has no activation)
        y = sqrt(gamma) * h_L
        Lipschitz constant <= gamma.

    CPL / SLL (residual):
        h_0 = sqrt(gamma) * B_in^T x                        (Cayley input projection)
        h_{k+1} = h_k - 2 W_k T_k^{-1} sigma(W_k^T h_k + b_k)
        y = sqrt(gamma) * B_out^T h_L + b_out               (Cayley output projection)
        Lipschitz constant <= gamma.
    """

    layers: List[Union[AOLLayer, CPLLayer, SLLLayer, InputProjection, OutputProjection]]
    gamma: float = equinox.field(static=True)
    mode: str = equinox.field(static=True)

    def __init__(
        self,
        input_dim: int,
        hidden_dims: Sequence[int],
        output_dim: int,
        gamma: float = 1.0,
        mode: Literal["aol", "cpl", "sll"] = "aol",
        activation: Callable = jax.nn.relu,
        key: jax.Array = None,
    ):
        """Initialize a Unified Algebraic MLP.

        Args:
            input_dim: Input dimension.
            hidden_dims: Sequence of hidden layer dimensions.
            output_dim: Output dimension.
            gamma: Lipschitz bound (network Lip constant <= gamma).
            mode: Layer type — "aol", "cpl", or "sll".
            activation: Activation function (default: ReLU).
            key: JAX random key.
        """
        if key is None:
            key = jax.random.PRNGKey(0)

        self.gamma = gamma
        self.mode = mode

        if mode == "aol":
            self.layers = self._build_aol(
                input_dim, hidden_dims, output_dim, activation, key
            )
        elif mode in ("cpl", "sll"):
            self.layers = self._build_residual(
                input_dim, hidden_dims, output_dim, gamma, activation, key, mode
            )
        else:
            raise ValueError(f"Unknown mode: {mode!r}")

    def _build_aol(
        self,
        input_dim: int,
        hidden_dims: Sequence[int],
        output_dim: int,
        activation: Callable,
        key: jax.Array,
    ) -> list:
        """Build AOL (non-residual) layers.

        Architecture: input --[AOL layers]--> output, with sqrt(gamma) scaling
        applied in __call__.
        """
        dims = [input_dim] + list(hidden_dims) + [output_dim]
        num_layers = len(dims) - 1
        keys = jax.random.split(key, num_layers)

        layers = []
        for i in range(num_layers):
            is_last = i == num_layers - 1
            layers.append(
                AOLLayer(
                    in_dim=dims[i],
                    out_dim=dims[i + 1],
                    key=keys[i],
                    activation=activation,
                    use_activation=not is_last,
                )
            )
        return layers

    def _build_residual(
        self,
        input_dim: int,
        hidden_dims: Sequence[int],
        output_dim: int,
        gamma: float,
        activation: Callable,
        key: jax.Array,
        mode: str,
    ) -> list:
        """Build CPL or SLL (residual) layers.

        Residual layers require square weight matrices, so we use:
          - Cayley input projection: input_dim -> hidden_dim
          - N residual layers of size hidden_dim x hidden_dim
          - Cayley output projection: hidden_dim -> output_dim
        """
        if not hidden_dims:
            raise ValueError(f"Mode {mode!r} requires at least one hidden dimension.")

        # All hidden dims must be the same for residual layers
        hidden_dim = hidden_dims[0]
        if not all(d == hidden_dim for d in hidden_dims):
            raise ValueError(
                f"Mode {mode!r} requires all hidden dimensions to be equal "
                f"(got {hidden_dims}), since residual layers need square weights."
            )

        num_residual = len(hidden_dims)
        # Keys: input_proj + num_residual layers + output_proj
        keys = jax.random.split(key, num_residual + 2)

        LayerClass = CPLLayer if mode == "cpl" else SLLLayer

        layers: list = []

        # Input projection
        layers.append(InputProjection(input_dim, hidden_dim, gamma, key=keys[0]))

        # Residual layers
        for i in range(num_residual):
            layers.append(
                LayerClass(dim=hidden_dim, key=keys[1 + i], activation=activation)
            )

        # Output projection
        layers.append(OutputProjection(hidden_dim, output_dim, gamma, key=keys[-1]))

        return layers

    @equinox.filter_jit
    def __call__(self, x: jax.Array) -> jax.Array:
        x = jnp.atleast_1d(x)
        if self.mode == "aol":
            # Non-residual: scale input and output by sqrt(gamma)
            x = x * jnp.sqrt(self.gamma)
            for layer in self.layers:
                x = layer(x)
            x = x * jnp.sqrt(self.gamma)
            return x
        else:
            # Residual (CPL/SLL): projections handle the gamma scaling
            for layer in self.layers:
                x = layer(x)
            return x

    @equinox.filter_jit
    def lip(self, p=2):
        """Compute the Lipschitz constant upper bound (<= gamma)."""
        return self.gamma


==> anc/reproducibility/pythagorean_network/emm.py <==
from collections.abc import Callable
from dataclasses import replace
from typing import Any

import equinox
import jax
from jax import numpy as jnp
from jax.lax.linalg import EighImplementation


class EMMState(equinox.Module):
    network: Any
    optimizer_state: Any
    eigenvectors: tuple[jax.Array, ...]
    log_multiplier: jax.Array

    def __init__(self, network, optimizer_state, eigenvectors, log_multiplier):
        self.network = network
        self.optimizer_state = optimizer_state
        self.eigenvectors = eigenvectors
        self.log_multiplier = log_multiplier


def gram_matrix(W: jax.Array) -> jax.Array:
    return W @ W.T if W.shape[0] <= W.shape[1] else W.T @ W


def warm_started_operator_norm(
    W: jax.Array, Q_0: jax.Array
) -> tuple[jax.Array, jax.Array]:
    gram = gram_matrix(W)
    rotated_gram = Q_0.T @ gram @ Q_0
    Q_1, squared_singular_values = jax.lax.linalg.eigh(
        rotated_gram, implementation=EighImplementation.JACOBI
    )
    Q = Q_0 @ Q_1
    sigma = jnp.sqrt(jnp.maximum(squared_singular_values[-1], 0.0))
    return sigma, Q


def warm_started_lipschitz(
    network, eigenvectors: tuple[jax.Array, ...]
) -> tuple[jax.Array, tuple[jax.Array, ...]]:
    values = [
        warm_started_operator_norm(W, Q_0)
        for W, Q_0 in zip(network.lipschitz_matrices(), eigenvectors)
    ]
    layer_norms, updated_eigenvectors = zip(*values)
    return jnp.prod(jnp.stack(layer_norms)), tuple(updated_eigenvectors)


@equinox.filter_jit
def initialize_eigenvectors(network) -> tuple[jax.Array, ...]:
    return tuple(
        jax.lax.linalg.eigh(gram_matrix(W), implementation=EighImplementation.JACOBI)[0]
        for W in network.lipschitz_matrices()
    )


class EMMTrainer:
    def __init__(
        self,
        optimizer,
        data_loss: Callable[[Any, Any], jax.Array],
        use_warm_started_jacobi: bool = False,
    ):
        self.optimizer = optimizer
        self.use_warm_started_jacobi = use_warm_started_jacobi

        @equinox.filter_jit
        def step(state: EMMState, batch):
            def objective(network):
                loss = data_loss(network, batch)
                if use_warm_started_jacobi:
                    lip, eigenvectors = warm_started_lipschitz(
                        network, state.eigenvectors
                    )
                else:
                    lip = network.lip()
                    eigenvectors = state.eigenvectors
                return loss + jnp.exp(state.log_multiplier) * lip, (
                    loss,
                    lip,
                    eigenvectors,
                )

            (_, (loss, lip, eigenvectors)), gradients = equinox.filter_value_and_grad(
                objective, has_aux=True
            )(state.network)
            updates, optimizer_state = optimizer.update(
                gradients, state.optimizer_state, state.network
            )
            network = equinox.apply_updates(state.network, updates)
            return (
                loss,
                lip,
                EMMState(
                    network,
                    optimizer_state,
                    eigenvectors,
                    state.log_multiplier,
                ),
            )

        @equinox.filter_jit
        def lipschitz(state: EMMState):
            if use_warm_started_jacobi:
                lip, eigenvectors = warm_started_lipschitz(
                    state.network, state.eigenvectors
                )
            else:
                lip = state.network.lip()
                eigenvectors = state.eigenvectors
            return lip, EMMState(
                state.network,
                state.optimizer_state,
                eigenvectors,
                state.log_multiplier,
            )

        self._step = step
        self._lipschitz = lipschitz

    def initialize(self, network, initial_multiplier: float) -> EMMState:
        optimizer_state = self.optimizer.init(
            equinox.filter(network, equinox.is_inexact_array)
        )
        eigenvectors = (
            initialize_eigenvectors(network) if self.use_warm_started_jacobi else ()
        )
        log_multiplier = jnp.log(jnp.asarray(initial_multiplier))
        return EMMState(network, optimizer_state, eigenvectors, log_multiplier)

    def step(self, state: EMMState, batch):
        return self._step(state, batch)

    def lipschitz(self, state: EMMState):
        return self._lipschitz(state)

    def update_multiplier(
        self,
        state: EMMState,
        lip: jax.Array,
        target: float,
        rate: float,
    ) -> EMMState:
        return replace(
            state,
            log_multiplier=state.log_multiplier + rate * jnp.log(lip / target),
        )


==> anc/reproducibility/pythagorean_network/quadrature.py <==
import equinox
import jax
from jax import numpy as jnp


def helmert(x: jax.Array) -> jax.Array:
    n = x.shape[0] + 1
    column = jnp.arange(n - 1)
    denominator = jnp.sqrt(jnp.asarray((column + 1) * (column + 2), dtype=x.dtype))
    basis = jnp.where(
        jnp.arange(n)[:, None] <= column[None, :],
        1 / denominator[None, :],
        jnp.where(
            jnp.arange(n)[:, None] == column[None, :] + 1,
            -(column + 1)[None, :] / denominator[None, :],
            0,
        ),
    )
    return basis @ x


@jax.custom_jvp
def operator_norm(W: jax.Array) -> jax.Array:
    gram = W @ W.T if W.shape[0] <= W.shape[1] else W.T @ W
    _, squared_singular_values = jax.lax.linalg.eigh(gram)
    return jnp.sqrt(jnp.maximum(squared_singular_values[-1], 0.0))


@operator_norm.defjvp
def operator_norm_jvp(primals, tangents):
    (W,) = primals
    (delta_W,) = tangents
    if W.shape[0] <= W.shape[1]:
        vectors, squared_singular_values = jax.lax.linalg.eigh(W @ W.T)
        sigma = jnp.sqrt(jnp.maximum(squared_singular_values[-1], 0.0))
        u = vectors[:, -1]
        tangent = u.dot(delta_W @ W.T @ u) / jnp.maximum(sigma, 1e-12)
    else:
        vectors, squared_singular_values = jax.lax.linalg.eigh(W.T @ W)
        sigma = jnp.sqrt(jnp.maximum(squared_singular_values[-1], 0.0))
        v = vectors[:, -1]
        tangent = v.dot(W.T @ delta_W @ v) / jnp.maximum(sigma, 1e-12)
    return sigma, tangent


class QuadratureNetwork(equinox.Module):
    A: list[jax.Array]
    B: list[jax.Array]
    W: jax.Array
    log_Λ: list[jax.Array]
    bias: jax.Array
    frequency_log_scale: float = equinox.field(static=True)

    def __init__(
        self,
        key: jax.Array,
        input_dim: int,
        hidden_dims: list[int],
        output_dim: int,
        frequency_log_scale: float = 1.0,
    ):
        layer_sizes = list(hidden_dims) + [output_dim]
        n_sine_layers = len(layer_sizes) - 1
        keys = iter(jax.random.split(key, 2 * n_sine_layers + 1))

        def matrix(rows: int, cols: int) -> jax.Array:
            """Entries i.i.d. N(0, 1/fan_in), with fan_in = cols."""
            return jax.random.normal(next(keys), shape=(rows, cols)) * cols**-0.5

        self.W = matrix(layer_sizes[0], input_dim)
        self.A = []
        self.B = []
        self.log_Λ = []
        for i in range(n_sine_layers):
            self.log_Λ.append(jnp.zeros(layer_sizes[i] - 1))
            self.A.append(matrix(layer_sizes[i + 1], layer_sizes[i]))
            self.B.append(matrix(layer_sizes[i + 1], layer_sizes[i]))
        self.bias = jnp.zeros(output_dim)
        self.frequency_log_scale = float(frequency_log_scale)

    @equinox.filter_jit
    def __call__(self, x: jax.Array, hard_normalize=None) -> jax.Array:
        """
        When hard_normalize is not None, the weights is scaled by a factor to ensure the Lipschitz constant is bounded.
        """
        if hard_normalize is None:
            factor = 1
        else:
            factor = jnp.tanh(hard_normalize / self.lip()) ** (1 / (len(self.A) + 1))
        Λs = [jnp.exp(helmert(log_Λ)) for log_Λ in self.log_Λ]
        x = self.W @ x
        x *= factor
        for Λ, A, B in zip(Λs, self.A, self.B):
            x = A @ (jnp.cos(Λ * x) / Λ) + B @ (jnp.sin(Λ * x) / Λ)
            x *= factor
        return x + self.bias

    def lipschitz_matrices(self) -> tuple[jax.Array, ...]:
        return (self.W,) + tuple(jnp.hstack([A, B]) for A, B in zip(self.A, self.B))

    @equinox.filter_jit
    def lip(self) -> jax.Array:
        return jnp.prod(
            jnp.stack([operator_norm(W) for W in self.lipschitz_matrices()])
        )


class HardNormalizedQuadratureNetwork(equinox.Module):
    """QuadratureNetwork evaluated with hard_normalize=bound, so lip() <= bound."""

    network: QuadratureNetwork
    bound: float = equinox.field(static=True)

    def __call__(self, x: jax.Array) -> jax.Array:
        return self.network(x, hard_normalize=self.bound)

    def lipschitz_matrices(self) -> tuple[jax.Array, ...]:
        return self.network.lipschitz_matrices()

    def lip(self, p: int = 2) -> jax.Array:
        if p != 2:
            raise ValueError("HardNormalizedQuadratureNetwork only supports the 2-norm")
        lip = self.network.lip()
        return jnp.tanh(self.bound / lip) * lip


==> anc/reproducibility/pythagorean_network/relu.py <==
import equinox
import jax
from jax import numpy as jnp

from .quadrature import operator_norm


class ReLUMLP(equinox.Module):
    weights: list
    biases: list

    def __init__(
        self,
        key: jax.Array,
        input_dim: int,
        hidden_dims: list[int],
        output_dim: int,
    ):
        layer_sizes = [input_dim] + list(hidden_dims) + [output_dim]
        keys = jax.random.split(key, len(layer_sizes) - 1)
        self.weights = [
            jax.random.normal(layer_key, shape=(output_size, input_size))
            * (2.0 / input_size) ** 0.5
            for layer_key, input_size, output_size in zip(
                keys, layer_sizes[:-1], layer_sizes[1:]
            )
        ]
        self.biases = [jnp.zeros(output_size) for output_size in layer_sizes[1:]]

    def __call__(self, x: jax.Array) -> jax.Array:
        for W, bias in zip(self.weights[:-1], self.biases[:-1]):
            x = jax.nn.relu(W @ x + bias)
        return self.weights[-1] @ x + self.biases[-1]

    def lipschitz_matrices(self) -> tuple[jax.Array, ...]:
        return tuple(self.weights)

    def lip(self) -> jax.Array:
        return jnp.prod(jnp.stack([operator_norm(W) for W in self.weights]))


==> anc/reproducibility/results_shelf.py <==
import dbm.sqlite3
import logging
import os
import pickle
import shelve
import socket
import sqlite3
import subprocess
import sys
from contextlib import closing, suppress
from dataclasses import asdict
from datetime import datetime
from pathlib import Path
from typing import Any

import datasets
import equinox
import jax
import numpy as np
import optax
from jax import numpy as jnp

RESULTS_DIR = Path(__file__).resolve().parent / "results"


def _git_commit() -> str | None:
    try:
        return subprocess.run(
            ["git", "rev-parse", "HEAD"],
            cwd=Path(__file__).resolve().parent,
            capture_output=True,
            text=True,
            check=True,
        ).stdout.strip()
    except Exception:
        return None


class ResultsShelf:
    """One run's results database. Use as ``with ResultsShelf(...) as shelf:``.

    Leaving the block closes the database and records the run as "completed",
    "interrupted" (KeyboardInterrupt) or "failed" (any other exception), unless
    finish() already recorded a status.
    """

    def __init__(self, script_name: str, config: Any, extra_meta: dict | None = None):
        RESULTS_DIR.mkdir(parents=True, exist_ok=True)
        self.run_id = datetime.now().strftime("%Y%m%d_%H%M%S")
        self.path = RESULTS_DIR / f"{script_name}_{self.run_id}.sqlite3"
        # Gather metadata (jax.devices() can fail) before opening the database,
        # so a failure here doesn't leave it open.
        meta = {
            "script": script_name,
            "run_id": self.run_id,
            "started_at": datetime.now().isoformat(),
            "finished_at": None,
            "status": "running",
            "argv": list(sys.argv),
            "cwd": os.getcwd(),
            "hostname": socket.gethostname(),
            "python": sys.version,
            "versions": {
                "jax": jax.__version__,
                "equinox": equinox.__version__,
                "optax": optax.__version__,
                "numpy": np.__version__,
                "datasets": datasets.__version__,
            },
            "jax_devices": [str(device) for device in jax.devices()],
            "git_commit": _git_commit(),
            **(extra_meta or {}),
        }
        config_dict = asdict(config)
        self._log_chunk = 0
        self._pending_logs: list[dict] = []
        self.closed = False
        self.shelf = shelve.Shelf(
            dbm.sqlite3.open(str(self.path), "c"),
            protocol=pickle.HIGHEST_PROTOCOL,
        )
        self.shelf["config"] = config_dict
        self.shelf["meta"] = meta

    def __enter__(self) -> "ResultsShelf":
        return self

    def __exit__(self, exc_type, exc_value, traceback) -> None:
        if exc_type is None:
            status = "completed"
        elif issubclass(exc_type, KeyboardInterrupt):
            status = "interrupted"
        else:
            status = "failed"
        self.finish(status)

    def __setitem__(self, key: str, value: Any) -> None:
        self.shelf[key] = value

    def __getitem__(self, key: str) -> Any:
        return self.shelf[key]

    def keys(self):
        return self.shelf.keys()

    def append_log(self, record: dict) -> None:
        self._pending_logs.append(record)

    def flush_logs(self) -> None:
        if self._pending_logs:
            self.shelf[f"logs/{self._log_chunk:06d}"] = self._pending_logs
            self._log_chunk += 1
            self._pending_logs = []

    def finish(self, status: str) -> None:
        """Record the final status and close the database; later calls do nothing."""
        if self.closed:
            return
        self.closed = True
        try:
            meta = self.shelf["meta"]
            meta["finished_at"] = datetime.now().isoformat()
            meta["status"] = status
            self.shelf["meta"] = meta
            self.flush_logs()
        finally:
            self.shelf.close()
        # dbm.sqlite3 writes in WAL mode, which stays recorded in the file, and
        # read-only openers of a WAL database leave -wal/-shm files beside it.
        # Rollback journaling makes the finished run a single self-contained file.
        # Best effort: it needs exclusive access, and the results are safe without it.
        with suppress(sqlite3.OperationalError):
            with closing(sqlite3.connect(self.path)) as connection:
                connection.execute("PRAGMA journal_mode = DELETE")


class ShelfLogHandler(logging.Handler):
    def __init__(self, shelf: ResultsShelf):
        super().__init__()
        self.shelf = shelf

    def emit(self, record: logging.LogRecord) -> None:
        try:
            self.shelf.append_log(
                {
                    "created": record.created,
                    "level": record.levelname,
                    "message": record.getMessage(),
                }
            )
        except Exception:
            self.handleError(record)


def array_leaves(tree) -> dict:
    arrays = equinox.filter(tree, equinox.is_array)
    return {
        "leaves": [np.asarray(leaf) for leaf in jax.tree.leaves(arrays)],
        "structure": str(jax.tree.structure(arrays)),
    }


def restore_leaves(template_tree, saved: dict):
    arrays, static = equinox.partition(template_tree, equinox.is_array)
    leaves = [jnp.asarray(leaf) for leaf in saved["leaves"]]
    structure = jax.tree.structure(arrays)
    restored_arrays = jax.tree.unflatten(structure, leaves)
    return equinox.combine(restored_arrays, static)

